Implementation of the Digital QS-SVM-based Beamformer on an FPGA Platform

To address practical challenges in establishing and maintaining robust wireless connectivity such as multi-path effects, low latency, size reduction, and high data rate, the digital beamformer is performed by the hybrid antenna array at the frequency of operation of 10 GHz. The proposed digital beamformer, as a spatial filter, is capable of performing Direction of Arrival (DOA) estimation and beamforming. The most well-established machine learning technique of support vector machine (SVM) for the DoA estimation is limited to problems with linearly-separable datasets. To overcome the aforementioned constraint, in the proposed beamformer, the QS-SVM classifier with a small regularizer has been used for the DoA estimation in addition to the two beamforming techniques of LCMV and MVDR. The QS-SVM-based beamformer has been deployed in an FPGA board, as demonstrated in detail in this work. The implementation results have verified the strong performance of the QS-SVM-based beamformer in suppressing undesired signals, deep nulls with powers less than -10 dB in undesired signals, and transferring desired signals. Furthermore, we have demonstrated that the performance of the QS-SVM-based beamformer consists of other advantages of average latency time in the order of milliseconds, performance efficiency of more than 90\%, and throughput of about 100\%.

==> Figures/final Machine Learning base DOA Estimator/HYANT.m <==
function h=HYANT(hyant)
clc
% clear all
% close all
%Generated on 
% a=4
% Create an arbitrary geometry array

load('z0_R25.mat');

R1_x25= z0_R25.Target.XData;
R1_y25= z0_R25.Target.YData;
R1_z25= z0_R25.Target.ZData;
close(figure(1))

load('z0_R50.mat');
R1_x50= z0_R50.Target.XData;
R1_y50= z0_R50.Target.YData;
R1_z50= z0_R50.Target.ZData;
close(figure(1))

load('z0_R75.mat')
R1_x75= z0_R75.Target.XData;
R1_y75= z0_R75.Target.YData;
R1_z75= z0_R75.Target.ZData;
close(figure(1))
% 

load('z0_R100.mat');
R1_x100= z0_R100.Target.XData;
R1_y100= z0_R100.Target.YData;
R1_z100= z0_R100.Target.ZData;
close(figure(1))




h = phased.ConformalArray();
h.ElementPosition =.025* [R1_x100 R1_x75 R1_x50 R1_x25 R1_x75 R1_x50 R1_x25;...
                     R1_y100 R1_y75 R1_y50 R1_y25 R1_y75 R1_y50 R1_y25;...
                     R1_z100 R1_z75 R1_z50 R1_z25 R1_z75+.25 R1_z50+.5 R1_z25+.75];
h.ElementNormal = [zeros(size([R1_x100 R1_x75 R1_x50 R1_x25 R1_x75 R1_x50 R1_x25]));zeros(size([R1_x100 R1_x75 R1_x50 R1_x25 R1_x75 R1_x50 R1_x25]))];
%Calculate Taper
wind = ones(1,length(h.ElementNormal));
h.Taper = wind;
%Create Isotropic Antenna Element
% el=dipole;
% el = bowtieTriangular('FlareAngle',30,'Length',.008);;
% h.Element = el;
%Assign frequencies and propagation speed
F = 10e9;
PS = 300000000;
%Create figure, panel, and axes
fig = figure(11);
panel = uipanel('Parent',fig);
hAxes = axes('Parent',panel,'Color','none');
viewArray(h,'AxesHandle',hAxes,'ShowNormals',false,'ShowIndex','None');
view(hAxes,[90 0]);


%pattern ===================================================================
fig21 = figure(21);
panel21 = uipanel('Parent',fig21);
hAxes21 = axes('Parent',panel21,'Color','none');
%Plot 3d graph
fmt = 'polar';
pattern(h, F, 'PropagationSpeed', PS, 'Type','directivity', ...
    'CoordinateSystem', fmt);
%Adjust the view angles
view(hAxes21,[135 20]);
title = get(hAxes21, 'title');
title_str = get(title, 'String');
%Modify the title
[Fval, ~, Fletter] = engunits(F);
steeringString = 'No Steering';
title_str = [title_str sprintf('\n') num2str(Fval) ' ' Fletter 'Hz ' ...
    steeringString];
set(title, 'String', title_str);

%Create figure, panel, and axes %========================================================
fig31 = figure(31);
panel31 = uipanel('Parent',fig31);
hAxes31 = axes('Parent',panel31,'Color','none');
NumCurves = length(F);
%Plot 2d graph
fmt = 'rectangular';
cutAngle = 0;
pattern(h, F, 0:180, cutAngle, 'PropagationSpeed', PS, 'Type', ...
    'directivity', 'CoordinateSystem', fmt );
axis(hAxes31,'square')
%Create legend
legend_string = cell(1,NumCurves);
lines = findobj(gca,'Type','line');
for idx = 1:NumCurves
    [Fval, ~, Fletter] = engunits(F(idx));
    legend_string{idx} = [num2str(Fval) Fletter 'Hz; No Steering'];
end
legend(legend_string, 'Location', 'southeast');

%Create figure, panel, and axes %======================================================
fig41 = figure(41);
panel41 = uipanel('Parent',fig41);
hAxes41 = axes('Parent',panel41,'Color','none');
NumCurves = length(F);
%Plot 2d graph
fmt = 'polar';
cutAngle = 0;
pattern(h, F,[-180:180],0, 'PropagationSpeed', PS, 'Type', ...
    'directivity', 'CoordinateSystem', fmt );
%Create legend
legend_string = cell(1,NumCurves);
lines = findobj(gca,'Type','line');
for idx = 1:NumCurves
    [Fval, ~, Fletter] = engunits(F(idx));
    legend_string{idx} = [num2str(Fval) Fletter 'Hz; No Steering'];
end
legend(legend_string, 'Location', 'southeast');
end

==> Figures/final Machine Learning base DOA Estimator/MachineLearningBaseDOAEstimatorExample.m <==
%% Fixed-Point HDL-Optimized Minimum-Variance Distortionless-Response (MVDR) Beamformer
% This example shows how to implement a fixed-point HDL-optimized
% minimum-variance distortionless-response (MVDR) beamformer. For more
% information on beamformers, see <docid:phased_ug.example-ex37574528 Conventional and Adaptive Beamformers>.

% Copyright 2020 The MathWorks, Inc.

%% MVDR Objective
% The MVDR beamformer preserves the gain in the
% direction of arrival of a desired signal and attenuates interference from
% other directions  [1], [2].
%
% Given readings from a sensor array, such as the uniform linear array
% (ULA) in the following diagram, form data matrix $A$ from samples of the
% array, where $a(t)$ is an $n$-by-1 column vector of readings from the
% array sampled at time $t$, and $a(t)^H$ is one row of matrix $A$.  Many
% more samples are taken than there are elements in the array. This results in the number of rows in $A$ being much greater than the number of columns. An estimate of the covariance matrix is $A^HA$,
% where $A^H$ is the Hermitian or complex-conjugate transpose of $A$.
%
% <<../Uniform_Linear_Array.png>>
%
% Compute the MVDR beamformer response by solving the following equation
% for $x$, where $b$ is a steering vector pointing in the direction of the
% desired signal.
%
% $$(A^HA)x = b$$
%
% The MVDR weight vector $w$ is computed from $x$ and $b$ using the following
% equation, which normalizes $x$ to preserve the gain in the direction of
% arrival of the desired signal.
%
% $$w = \frac{x}{b^H x}$$
%
% The MVDR system response is the inner product between the MVDR weight
% vector $w$ and a current sample from the sensor array $a(t)$.
%
% $$y = w^H a(t)$$
%% HDL-Optimized MVDR
% The three equations in the previous section are implemented by the three
% main blocks in the following model. The rate changes give the matrix
% solve additional clock cycles to update before the next input sample.
% The number of clock cycles between a valid input and when the complex matrix solve block is ready is twice its input wordlength to allow time for CORDIC
% iterations, plus 15 cycles for internal delays.
%
load_system('MVDRBeamformerHDLOptimizedModel');
open_system('MVDRBeamformerHDLOptimizedModel/MVDR - HDL Optimized')
%%
% Instead of forming data matrix $A$ and computing the Cholesky
% factorization of covariance matrix $A^HA$, the upper-triangular matrix of
% the QR decomposition of $A$ is computed directly and updated as each data
% vector $a(t)$ streams in from the sensor array.  Because the data is
% updated indefinitely, a forgetting factor is applied after each
% factorization. To integrate with an equivalent of a matrix of $m$ rows,
% the forgetting factor $\alpha$ should be set to
%
% $$
% \alpha = \exp(-1/(2m)).
% $$
%
% This example simulates the equivalent of a matrix with $m=300$ rows, so
% the forgetting factor is set to 0.9983.
%
% The *Complex Partial-Systolic Matrix Solve Using Q-less QR
% Decomposition with Forgetting Factor* block is implemented using the method
% found in [3].  The upper-triangular matrix $R$ from the QR decomposition
% of $A$ is identical to the Cholesky factorization of $A^HA$ except the
% signs of values on the diagonal. Solving the matrix equation $(A^HA)x = b$ by computing
% the Cholesky factorization of $A^HA$ is not as efficient or as
% numerically sound as computing the QR decomposition of $A$ directly [4].
%
%% Run Model
% Open and simulate the model.
open_system('MVDRBeamformerHDLOptimizedModel')
%%
% As the model is simulating, you can adjust the signal direction, steering
% angle and noise directions by dragging the sliders, or by editing the
% constant values.
%
% When the signal direction and steering angle are aligned as indicated by
% the blue and green lines, you can see that the beam pattern has a gain of
% 0 dB. The noise sources are nulled as indicated by the red lines.
%
% <<../MVDR_Beam_Pattern.png>>
%%
% The desired pulse appears when the noise sources are nulled.  This
% example simulates with the same latency as the hardware, so you can see
% the signal settle over time as the simulation starts and when the
% directions are changed.
%
% <<../MVDR_System_Response.png>>
%% Set Parameters
% The parameters for the beamformer are set in the model workspace.  You
% can modify the parameters by editing and running the |setMVDRExampleModelWorkspace| function.
%
%% References
%
% [1] V. Behar et al. "Parameter Optimization of the adaptive MVDR QR-based
% beamformer for jamming and multipath supression in GPS/GLONASS
% receivers". In: Proc. 16th Saint Petersburg International Conference on
% Integrated Navigation systems. Saint Petersburg, Russia, May 2009, pp.
% 325--334.
%
% [2] Jack Capon. "High-resolution frequency-wavenumber spectrum analysis".
% In: vol. 57. 1969, pp. 1408--1418.
%
% [3] C.M. Rader. "VLSI Systolic Arrays for Adaptive Nulling". In: IEEE
% Signal Processing Magazine (July 1996), pp. 29--49.
%
% [4] Charles F. Van Loan. Introduction to Scientific Computing: A
% Matrix-Vector Approach Using Matlab. Second edition. Prentice-Hall,
% 2000. isbn: 0-13-949157-0.


==> Figures/final Machine Learning base DOA Estimator/my_pattern.m <==
function varargout = my_pattern(obj,frequency, varargin)
%PATTERN   Calculate and/or plot the radiation pattern of the
%          antenna or array. It also calculates the embedded
%          pattern of an antenna element in the array.
%
% pattern (obj, freq) plots the 3D radiation pattern of the
% antenna or array over the specified frequency value in the
% figure window.
%
% pattern (obj, freq, azimuth, elevation) plots the radiation pattern of
% the antenna or array over the specified frequency value for the given
% azimuth and elevation angles. 
%
% pattern (obj, freq, 'ElementNumber', Elem, 'Termination', Zterm) plots
% the embedded pattern of the array when the element specified by Elem is
% connected to a voltage source and all other elements of the array are
% terminated using Zterm. The voltage source model consists of an ideal
% voltage source (1 volt) in series with a source impedance of Zterm. The
% embedded pattern includes the effect of mutual coupling due to the other
% elements in the array.
%
% pattern (__, Name, Value) plots the radiation pattern of
% the antenna or array with additional options specified by one or more
% Name, Value pairs.
%
% [fieldval, azimuth, elevation] = pattern (obj, freq) returns the fieldval
% which could be the directivity of the lossless antenna or array in dBi or
% gain of the lossy antenna or array in dBi at the specified frequency. The
% size of the fieldval matrix is number of elevation values x number of
% azimuth values.  azimuth and elevation are vectors in degrees over which
% the fieldval is calculated.
%
% [fieldval, azimuth, elevation]= pattern (__, Name, Value) returns the
% field quantity of the antenna or array depending on the value specified
% in the Name, Value pairs.
%
% Input Arguments
%
% frequency: A scalar value over which the antenna or array
%            pattern needs to be calculated.
%
% azimuth: A vector to specify the azimuth angles and the
%          spacing between these angles over which you can
%          visualize the radiation pattern. The default value
%          is -180:5:180.
%          If the CoordinateSystem is set to uv, then the U
%          values are specified in this parameter. The values
%          for U should be between -1 and 1.
%
% elevation: A vector to specify the elevation angles and the
%          spacing between these angles over which you can
%          visualize the radiation pattern. The default value
%          is -90:5:90.
%          If the CoordinateSystem is set to uv, then the V
%          values are specified in this parameter. The values
%          for V should be between -1 and 1.
%
% Below are the list of Name-Value pairs available in the pattern function
%
% CoordinateSystem: Select the coordinate system in which to
%          visualize the radiation pattern. A string which can be either
%          polar | rectangular | uv. The default is polar.
%
% Type:	   Select the quantity that needs to be plotted. The user has an
%          option to visualize the directivity (dBi), gain (dBi), electric
%          field (V/m), power (watts) or power (dB). A string which can
%          either be directivity | efield | power | powerdb. The default
%          value is directivity for a lossless antenna and gain for a lossy
%          antenna. The user cannot calculate the directivity of the lossy
%          antenna.
%
% Normalize: Normalizes pattern if true. Logical, not applicable if type is
%          directivity. Default is true.
%
% PlotStyle: Style display of 2D patterns when frequency is a vector. A
%          string which can either be overlay | waterfall. It specifies
%          whether the mulitple frequency data will be overlaid in a 2-D
%          line plot or plotted against frequency in a waterfall plot. Only
%          applicable if the function is called with no output argument.
%          The default value is overlay.
%
% Polarization: Allows the user to visualize a particular polarization of
%           the field. A string which can either be combined| H| V| RHCP|
%           LHCP. The default value is combined.
%
% ElementNumber: Applicable only for arrays. The parameter is used to
%          select the antenna in an array whose embedded pattern needs to
%          be calculated.
%
% Termination: Applicable only for arrays. The parameter is used to select
%          the impedance value with which all elements of the array need to
%          be terminated while calculating the embedded pattern.
%          The default value is 50 ohms.
%
% Examples
%
% % Example1: Plot the radiation pattern of the default helix at 2GHz
%
% h = helix; pattern(h, 2e9);
%
% % Example2: Plot the ration pattern of the helix in example 1 in x-z plane
%
% h = helix; pattern(h, 2e9, 0, 0:1:360);
%
% % Example 3: Calculate the embedded element pattern of the linear array
% % when the first element is excited and all the elements are terminated
% % using 50-ohm resistance 
%
% l = linearArray; pattern(l, 70e6, 'ElementNumber', 1, 'Termination', 50);
%
%
% See also <a href="matlab:help em.Emstructures.EHfields">EHfields</a>, <a href="matlab:help em.Emstructures.patternAzimuth">patternAzimuth</a>

%   Copyright 2014 The MathWorks, Inc.

% if ~isempty(obj.SolverStruct.Source) &&                     ...
%         strcmpi(obj.SolverStruct.Source.type, 'planewave')
%     error(message('antenna:antennaerrors:InvalidExcitation'));
% end

if nargin > 2
    [varargin{:}] = convertStringsToChars(varargin{:});
end

[parseobj, azimuth, elevation]  = patternparser(obj, frequency, varargin...
    , nargout);

azimuth_uv = azimuth;
elevation_uv = elevation;
[azimuth, elevation, flag_az, flag_el]  = em.EmStructures.checkMonotonic (azimuth, elevation); 

% Check if plot is in u-v coordinate system
if strcmpi(parseobj.Results.CoordinateSystem, 'uv')
    if flag_az || flag_el
        azimuth = azimuth_uv;
        elevation = elevation_uv;
    end
    phi    = azimuth;
    if numel(phi) <= 3
        if any(phi> 0.998) || any(phi < -0.998)
            error(message('antenna:antennaerrors:NeedMorePointsInUnitCircle','u'));
        end
    end
    theta  = elevation;
    if numel(theta) <= 3
        if any(theta> 0.998) || any(theta < -0.998)
            error(message('antenna:antennaerrors:NeedMorePointsInUnitCircle','v'));
        end
    end
    [u, v] = meshgrid(phi, theta);
    MagE   = zeros(numel(frequency), numel(find(hypot(u,v)<= 1)));
else
    phi   = azimuth;
    theta = 90 -elevation;
    MagE = zeros(numel(frequency), numel(theta)*numel(phi));
end

% Calculate embbeded pattern
if ~isempty(parseobj.Results.ElementNumber)
    calc_emb_pattern = 1;
else
    calc_emb_pattern = 0;
end

analyze(obj,frequency, parseobj.Results.ElementNumber,                  ...
    parseobj.Results.Termination);

R   = 100*299792458/min(frequency);   % 100*lambda @ freq

if strcmpi(parseobj.Results.Type ,'Directivity') ||                     ...
        strcmpi(parseobj.Results.Type ,'Gain')
    unit = 'dBi';
    for m =1:numel(frequency)
        MagE(m,:) = directivity(obj, frequency(m), theta,               ...
            phi, parseobj.Results.Polarization,                         ...
            parseobj.Results.CoordinateSystem, R,calc_emb_pattern);
    end
else
    unit = 'V/m';
    for m =1:numel(frequency)        
        MagE(m,:) = calcefield(obj, frequency(m), theta,                ...
            phi, parseobj.Results.Polarization,                         ...
            parseobj.Results.Normalize,                                 ...
            parseobj.Results.CoordinateSystem, R,calc_emb_pattern);
    end
end

if strcmpi(parseobj.Results.Type ,'power')
    unit = 'W/m';
    MagE = MagE.^2;
elseif strcmpi(parseobj.Results.Type ,'powerdb')
    unit = 'dB';
    MagE = 10*log10(MagE.^2);
end

if nargout ==0
    plottype = em.EmStructures.plotradpattern( MagE, theta,             ...
        phi, frequency, parseobj.Results.CoordinateSystem, 'frequency', ...
        parseobj.Results.PlotStyle, parseobj.Results.Type, azimuth, elevation);
    if strcmpi(plottype, '3D') || strcmpi(plottype, '2D')        
        [tab1, tab2, tab3] =                                    ...
            em.EmStructures.createradpattableinfo(parseobj,     ...
            MagE, azimuth, elevation );
        em.internal.addtextinfo(gcf, tab1, tab3, tab2);
        if strcmpi(parseobj.Results.CoordinateSystem, 'polar')  ...
                && strcmpi(plottype, '3D')
            fig = get(groot,'CurrentFigure');
            baseaxis = fig.CurrentAxes;
            if strcmpi(class(obj), 'planeWaveExcitation')
                if ~isa(obj.Element,'antenna.Shape')
                    addantenna(obj.Element);
                end
            else
                addantenna(obj);
            end
            set(fig, 'CurrentAxes', baseaxis);
        end
    else
        str = sprintf('%s (%s)',parseobj.Results.Type,unit);
        plottype.TitleTop= str;
    end
elseif nargout <= 3
    if strcmpi(parseobj.Results.CoordinateSystem, 'uv')
        [u , v]   = meshgrid(phi, theta);
        MagE1      = nan(size(u));
        index     = find(hypot(u,v)<= 1);
        MagE1(index) = MagE; %#ok<FNDSB>
        varargout{1} = MagE1;
        varargout{2} = phi;
        varargout{3} = theta;
    else
        varargout{1} = (reshape(MagE,length(phi),length(theta))).';
        if flag_el && ~flag_az
            varargout{1}    = flipud(varargout{1});
            theta           = fliplr(theta);
        end
        if ~flag_el && flag_az
            varargout{1}    = flip(varargout{1},2);
            phi             = fliplr(phi);
        end
        if flag_el && flag_az
            varargout{1}    = flipud(varargout{1});
            varargout{1}    = flip(varargout{1},2);
            phi             = fliplr(phi);
            theta           = fliplr(theta);
        end
        varargout{2} = phi;
        varargout{3} = 90-theta;
    end
elseif nargout > 3
    error(message('antenna:antennaerrors:IncorrectNumArguments','output','output','3'));
end

end% of pattern


==> Figures/final Machine Learning base DOA Estimator/setModelWorkspace.m <==
function setMVDRExampleModelWorkspace(model)
%setMVDRExampleModelWorkspace Set model workspace for MVDR example.
%   setMVDRExampleModelWorkspace sets the model workspace
%   for the MVDR example.
%
%   setMVDRExampleModelWorkspace(model) sets the model workspace for model.
%   This is useful if you copy the example and modify it.
%
%   Examples:
%      setMVDRExampleModelWorkspace
%
%      model = 'MVDRBeamformerHDLOptimizedModel';
%      setMVDRExampleModelWorkspace(model)
%
%   See also phased.MVDRBeamformer.
    
%   Copyright 2020 The MathWorks, Inc.
    if nargin<1 || isempty(model)
        model = 'MVDRBeamformerHDLOptimizedModel';
    end
    open_system(model);
    nArrayElements = 56;
    paramBeamformerI = beamformerParameters(nArrayElements);
    samplesPerFrame = paramBeamformerI.samplesPerFrame;
    paramBeamformerI.samplesPerFrame  = 1;
    T = mvdr_types('Fixed',36);
    M = T.M;
    forgettingFactor = T.ForgettingFactor;
    numberOfCORDICIterations = fixed.emblib.internal.cordicRowRotations.getMaxNIters(T.Input);
    qlessQRCyclesToReady = 2*numberOfCORDICIterations + 17;

    OutputType = fixed.extractNumericType(T.Output);
    setModelWorkspace(model,...
        paramBeamformerI,...
        samplesPerFrame,...
        T,...
        M,...
        nArrayElements,...
        forgettingFactor,...
        qlessQRCyclesToReady,...
        OutputType);
end
function T = mvdr_types(dt,wordLength)
    if nargin<1
        dt = 'Fixed';
    end
    if nargin<2
        wordLength = 36;
    end
    % alpha = 0.99867003; From Rader paper
    m = 300; % Number of samples in correlation matrix
    alpha = exp(-1/(2*m)); % Forgetting factor equivalent to m samples
    % m = 300, alpha = 0.998334721450939
    switch dt
        case 'double'
            T.Input = cast(0,dt);
            T.Output = cast(0,dt);
            T.SteeringVector = cast(0,dt);
            T.ForgettingFactor = cast(alpha,dt);
        case 'single'
            T.Input = cast(0,dt);
            T.Output = cast(0,dt);
            T.SteeringVector = cast(0,dt);
            T.ForgettingFactor = cast(alpha,dt);
        case {'Fixed','ScaledDouble'}
            F = fimath('RoundingMethod', 'Floor', ...
                'OverflowAction', 'Wrap');
            fractionLength = wordLength - 13;
            % Input size based on max(abs(A(:))) from interfering signals,
            % plus sqrt(m) growth in QR, where m=301
            T.Input = fi(0,1,wordLength,fractionLength,F,'DataType',dt);
            % 5-sigma growth bound for forward substitute is 7 integer bits
            % For both forward and backward substitute is 12 integer bits,
            % plus one bit for sign.
            T.Output = fi(0,1,wordLength,fractionLength,F,'DataType',dt);

            % Elements of the steering vector are 
            % complex exponentials with unity gain
            % exp(1i*theta)
            T.SteeringVector = fi(0,1,wordLength,wordLength-2,F,'DataType',dt);
            T.ForgettingFactor = fi(alpha,1,wordLength,wordLength-1);

        otherwise
            error(['Data type ',dt', is not supported'])
    end
    T.M = m;
end
function paramBeamformerI = beamformerParameters(nArrayElements)
    % Environment
    prop_speed = physconst('LightSpeed');   % Propagation speed
    fc = 10e9;             % Operating frequency
    lambda = prop_speed/fc; % Wavelength
    paramBeamformerI.propSpeed = prop_speed;
    paramBeamformerI.fc = fc;
    
    % Antenna
    paramBeamformerI.Antenna = HYANT(1);
    
    % Pulse
    fs  = 1000; %1khz
    paramBeamformerI.fs = fs;
    prf = 1/0.3;
    paramBeamformerI.prf = prf;
    paramBeamformerI.samplesPerFrame = fs/prf;
    
    % LCMV Constraint Matrix
    steeringvec = phased.SteeringVector('SensorArray',paramBeamformerI.Antenna);
    paramBeamformerI.cMatrix = steeringvec(fc,[43 45 47]);
end

function mdlWks = setModelWorkspace(model,varargin)
    % https://www.mathworks.com/help/simulink/ug/change-model-workspace-data.html
    load_system(model)
    mdlWks = get_param(model,'ModelWorkspace');
    for k = 2:nargin
        assignin(mdlWks,inputname(k),varargin{k-1});
    end
end

==> Figures/final Machine Learning base DOA Estimator/slprj/_cgxe/MachineLearningBaseDOAEstimator/src/MachineLearningBaseDOAEstimator_cgxe.c <==
/* Include files */

#include "MachineLearningBaseDOAEstimator_cgxe.h"
#include "m_kD4TLmpuGUj2o65WvpmNi.h"

unsigned int cgxe_MachineLearningBaseDOAEstimator_method_dispatcher(SimStruct* S,
  int_T method, void* data)
{
  if (ssGetChecksum0(S) == 527411644 &&
      ssGetChecksum1(S) == 307243000 &&
      ssGetChecksum2(S) == 3374475087 &&
      ssGetChecksum3(S) == 501629639) {
    method_dispatcher_kD4TLmpuGUj2o65WvpmNi(S, method, data);
    return 1;
  }

  return 0;
}


==> Figures/final Machine Learning base DOA Estimator/slprj/_cgxe/MachineLearningBaseDOAEstimator/src/MachineLearningBaseDOAEstimator_cgxe.h <==
#ifndef __MachineLearningBaseDOAEstimator_cgxe_h__
#define __MachineLearningBaseDOAEstimator_cgxe_h__

/* Include files */
#include "simstruc.h"
#include "rtwtypes.h"
#include "multiword_types.h"
#include "emlrt.h"
#include "covrt.h"
#include "cgxert.h"
#include "slccrt.h"
#include <time.h>
#define rtInf                          (mxGetInf())
#define rtMinusInf                     (-(mxGetInf()))
#define rtNaN                          (mxGetNaN())
#define rtInfF                         ((real32_T)mxGetInf())
#define rtMinusInfF                    (-(real32_T)mxGetInf())
#define rtNaNF                         ((real32_T)mxGetNaN())
#define rtIsNaN(X)                     ((int)mxIsNaN(X))
#define rtIsInf(X)                     ((int)mxIsInf(X))

extern unsigned int cgxe_MachineLearningBaseDOAEstimator_method_dispatcher
  (SimStruct* S, int_T method, void* data);

#endif


==> Figures/final Machine Learning base DOA Estimator/slprj/_cgxe/MachineLearningBaseDOAEstimator/src/MachineLearningBaseDOAEstimator_cgxe_registry.c <==
#define S_FUNCTION_LEVEL               2
#define S_FUNCTION_NAME                MachineLearningBaseDOAEstimator_cgxe
#include "simstruc.h"
#include "MachineLearningBaseDOAEstimator_cgxe.h"
#define MDL_START

static void mdlStart(SimStruct* S)
{
  unsigned int success;
  success = cgxe_MachineLearningBaseDOAEstimator_method_dispatcher(S,
    SS_CALL_MDL_START, NULL);
  if (!success) {
    /* error */
    mexPrintf("ERROR: Failed to dispatch s-function method!\n");
  }
}

#define MDL_INITIALIZE_CONDITIONS

static void mdlInitializeConditions(SimStruct *S)
{
  mexPrintf("ERROR: Calling model mdlInitializeConditions method directly.\n");
}

#define MDL_UPDATE

static void mdlUpdate(SimStruct *S, int_T tid)
{
  mexPrintf("ERROR: Calling model mdlUpdate method directly.\n");
}

static void mdlOutputs(SimStruct* S, int_T tid)
{
  mexPrintf("ERROR: Calling model mdlOutputs method directly.\n");
}

static void mdlTerminate(SimStruct *S)
{
  mexPrintf("ERROR: Calling model mdlTerminate method directly.\n");
}

static void mdlInitializeSizes(SimStruct *S)
{
}

static void mdlInitializeSampleTimes(SimStruct *S)
{
}

static mxArray* cgxe_get_supported_modules(void)
{
  mxArray* mxModules = mxCreateCellMatrix(1, 1);
  mxArray* mxChksum = NULL;
  uint32_T* checksumData = NULL;
  mxChksum = mxCreateNumericMatrix(1, 4, mxUINT32_CLASS, mxREAL);
  checksumData = (uint32_T*) mxGetData(mxChksum);
  checksumData[0] = 527411644;
  checksumData[1] = 307243000;
  checksumData[2] = 3374475087;
  checksumData[3] = 501629639;
  mxSetCell(mxModules, 0, mxChksum);
  return mxModules;
}

static int cgxe_process_get_checksums(int nlhs, mxArray* plhs[], int nrhs, const
  mxArray* prhs[])
{
  const char* checksumFields[] = { "modules", "model", "makefile", "target",
    "overall" };

  mxArray* mxChecksum = mxCreateStructMatrix(1, 1, 5, checksumFields);
  mxSetField(mxChecksum, 0, "modules", cgxe_get_supported_modules());

  {
    mxArray* mxModelChksum = mxCreateDoubleMatrix(1, 4, mxREAL);
    double* checksumData = (double*) mxGetData(mxModelChksum);
    checksumData[0] = 1418980821;
    checksumData[1] = 3462468568;
    checksumData[2] = 3987652054;
    checksumData[3] = 1568145634;
    mxSetField(mxChecksum, 0, "model", mxModelChksum);
  }

  {
    mxArray* mxMakefileChksum = mxCreateDoubleMatrix(1, 4, mxREAL);
    double* checksumData = (double*) mxGetData(mxMakefileChksum);
    checksumData[0] = 816428711;
    checksumData[1] = 2806545585;
    checksumData[2] = 768533910;
    checksumData[3] = 4081258667;
    mxSetField(mxChecksum, 0, "makefile", mxMakefileChksum);
  }

  {
    mxArray* mxTargetChksum = mxCreateDoubleMatrix(1, 4, mxREAL);
    double* checksumData = (double*) mxGetData(mxTargetChksum);
    checksumData[0] = 2911221907;
    checksumData[1] = 2308967934;
    checksumData[2] = 2419390157;
    checksumData[3] = 1906300239;
    mxSetField(mxChecksum, 0, "target", mxTargetChksum);
  }

  {
    mxArray* mxOverallChksum = mxCreateDoubleMatrix(1, 4, mxREAL);
    double* checksumData = (double*) mxGetData(mxOverallChksum);
    checksumData[0] = 2728277739;
    checksumData[1] = 680928027;
    checksumData[2] = 1819631876;
    checksumData[3] = 783009782;
    mxSetField(mxChecksum, 0, "overall", mxOverallChksum);
  }

  plhs[0] = mxChecksum;
  return 1;
}

static int cgxe_mex_unlock_call(int nlhs, mxArray * plhs[], int nrhs, const
  mxArray * prhs[])
{
  while (mexIsLocked()) {
    mexUnlock();
  }

  return 1;
}

static SimStruct* cgxe_unpack_simstruct(const mxArray *mxS)
{
  uint32_T *uintPtr = (uint32_T*)malloc(sizeof(SimStruct*));
  int nEl = sizeof(SimStruct*)/sizeof(uint32_T);
  uint32_T *uintDataPtr = (uint32_T *)mxGetData(mxS);
  int el;
  SimStruct *S;
  for (el=0; el < nEl; el++) {
    uintPtr[el] = uintDataPtr[el];
  }

  memcpy(&S,uintPtr,sizeof(SimStruct*));
  free(uintPtr);
  return S;
}

static int cgxe_get_sim_state(int nlhs, mxArray * plhs[], int nrhs, const
  mxArray * prhs[])
{
  unsigned int success;
  SimStruct *S = cgxe_unpack_simstruct(prhs[1]);
  success = cgxe_MachineLearningBaseDOAEstimator_method_dispatcher(S,
    SS_CALL_MDL_GET_SIM_STATE, (void *) (plhs));
  if (!success) {
    /* error */
    mexPrintf("ERROR: Failed to dispatch s-function method!\n");
  }

  return 1;
}

static int cgxe_set_sim_state(int nlhs, mxArray * plhs[], int nrhs, const
  mxArray * prhs[])
{
  unsigned int success;
  SimStruct *S = cgxe_unpack_simstruct(prhs[1]);
  success = cgxe_MachineLearningBaseDOAEstimator_method_dispatcher(S,
    SS_CALL_MDL_SET_SIM_STATE, (void *) prhs[2]);
  if (!success) {
    /* error */
    mexPrintf("ERROR: Failed to dispatch s-function method!\n");
  }

  return 1;
}

static int cgxe_get_BuildInfoUpdate(int nlhs, mxArray * plhs[], int nrhs, const
  mxArray * prhs[])
{
  char tpChksum[64];
  mxGetString(prhs[1], tpChksum,sizeof(tpChksum)/sizeof(char));
  tpChksum[(sizeof(tpChksum)/sizeof(char)-1)] = '\0';
  if (strcmp(tpChksum, "kD4TLmpuGUj2o65WvpmNi") == 0) {
    extern mxArray *cgxe_kD4TLmpuGUj2o65WvpmNi_BuildInfoUpdate(void);
    plhs[0] = cgxe_kD4TLmpuGUj2o65WvpmNi_BuildInfoUpdate();
    return 1;
  }

  return 0;
}

static int cgxe_get_fallback_info(int nlhs, mxArray * plhs[], int nrhs, const
  mxArray * prhs[])
{
  char tpChksum[64];
  mxGetString(prhs[1], tpChksum,sizeof(tpChksum)/sizeof(char));
  tpChksum[(sizeof(tpChksum)/sizeof(char)-1)] = '\0';
  if (strcmp(tpChksum, "kD4TLmpuGUj2o65WvpmNi") == 0) {
    extern mxArray *cgxe_kD4TLmpuGUj2o65WvpmNi_fallback_info(void);
    plhs[0] = cgxe_kD4TLmpuGUj2o65WvpmNi_fallback_info();
    return 1;
  }

  return 0;
}

#define PROCESS_MEX_SFUNCTION_CMD_LINE_CALL

static int ProcessMexSfunctionCmdLineCall(int nlhs, mxArray* plhs[], int nrhs,
  const mxArray* prhs[])
{
  char commandName[64];
  if (nrhs < 1 || !mxIsChar(prhs[0]))
    return 0;
  mxGetString(prhs[0], commandName, sizeof(commandName)/sizeof(char));
  commandName[(sizeof(commandName)/sizeof(char)-1)] = '\0';
  if (strcmp(commandName, "get_checksums") == 0) {
    return cgxe_process_get_checksums(nlhs, plhs, nrhs, prhs);
  }

  if (strcmp(commandName, "mex_unlock") == 0) {
    return cgxe_mex_unlock_call(nlhs, plhs, nrhs, prhs);
  }

  if (strcmp(commandName, "get_sim_state") == 0) {
    return cgxe_get_sim_state(nlhs, plhs, nrhs, prhs);
  }

  if (strcmp(commandName, "set_sim_state") == 0) {
    return cgxe_set_sim_state(nlhs, plhs, nrhs, prhs);
  }

  if (strcmp(commandName, "get_BuildInfoUpdate") == 0) {
    return cgxe_get_BuildInfoUpdate(nlhs, plhs, nrhs, prhs);
  }

  if (strcmp(commandName, "get_fallback_info") == 0) {
    return cgxe_get_fallback_info(nlhs, plhs, nrhs, prhs);
  }

  return 0;
}

#include "simulink.c"


==> Figures/final Machine Learning base DOA Estimator/slprj/_cgxe/MachineLearningBaseDOAEstimator/src/m_kD4TLmpuGUj2o65WvpmNi.c <==
/* Include files */

#include "modelInterface.h"
#include "m_kD4TLmpuGUj2o65WvpmNi.h"
#include "mwmathutil.h"

/* Type Definitions */

/* Named Constants */

/* Variable Declarations */

/* Variable Definitions */
static emlrtRSInfo emlrtRSI = { 125,   /* lineNo */
  "SimulinkReceiverPreamp",            /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\SimulinkReceiverPreamp.m"/* pathName */
};

static emlrtRSInfo b_emlrtRSI = { 127, /* lineNo */
  "SimulinkReceiverPreamp",            /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\SimulinkReceiverPreamp.m"/* pathName */
};

static emlrtRSInfo c_emlrtRSI = { 1,   /* lineNo */
  "CustomIcon",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\matlab\\system\\+matlab\\+system\\+mixin\\CustomIcon.p"/* pathName */
};

static emlrtRSInfo d_emlrtRSI = { 133, /* lineNo */
  "AbstractReceiverPreamp",            /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\AbstractReceiverPreamp.m"/* pathName */
};

static emlrtRSInfo e_emlrtRSI = { 1,   /* lineNo */
  "AbstractSampleRateEngine",          /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\AbstractSampleRateEngine.p"/* pathName */
};

static emlrtRSInfo f_emlrtRSI = { 1,   /* lineNo */
  "AbstractVarSizeEngine",             /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\AbstractVarSizeEngine.p"/* pathName */
};

static emlrtRSInfo g_emlrtRSI = { 1,   /* lineNo */
  "System",                            /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\shared\\system\\coder\\+matlab\\+system\\+coder\\System.p"/* pathName */
};

static emlrtRSInfo h_emlrtRSI = { 1,   /* lineNo */
  "SystemProp",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\shared\\system\\coder\\+matlab\\+system\\+coder\\SystemProp.p"/* pathName */
};

static emlrtRSInfo i_emlrtRSI = { 1,   /* lineNo */
  "SystemCore",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\shared\\system\\coder\\+matlab\\+system\\+coder\\SystemCore.p"/* pathName */
};

static emlrtRSInfo j_emlrtRSI = { 1,   /* lineNo */
  "Propagates",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\matlab\\system\\+matlab\\+system\\+mixin\\Propagates.p"/* pathName */
};

static emlrtRSInfo k_emlrtRSI = { 1,   /* lineNo */
  "SampleTime",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\matlab\\system\\+matlab\\+system\\+mixin\\SampleTime.p"/* pathName */
};

static emlrtRSInfo l_emlrtRSI = { 12,  /* lineNo */
  "",                                  /* fcnName */
  ""                                   /* pathName */
};

static emlrtRSInfo m_emlrtRSI = { 31,  /* lineNo */
  "",                                  /* fcnName */
  ""                                   /* pathName */
};

static emlrtRSInfo n_emlrtRSI = { 315, /* lineNo */
  "AbstractReceiverPreamp",            /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\AbstractReceiverPreamp.m"/* pathName */
};

static emlrtRSInfo o_emlrtRSI = { 210, /* lineNo */
  "AbstractReceiverPreamp",            /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\AbstractReceiverPreamp.m"/* pathName */
};

static emlrtRSInfo p_emlrtRSI = { 140, /* lineNo */
  "SimulinkReceiverPreamp",            /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\SimulinkReceiverPreamp.m"/* pathName */
};

static emlrtRSInfo q_emlrtRSI = { 107, /* lineNo */
  "NoiseSource",                       /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\NoiseSource.m"/* pathName */
};

static emlrtRSInfo r_emlrtRSI = { 33,  /* lineNo */
  "",                                  /* fcnName */
  ""                                   /* pathName */
};

static emlrtRSInfo s_emlrtRSI = { 38,  /* lineNo */
  "",                                  /* fcnName */
  ""                                   /* pathName */
};

static emlrtRSInfo t_emlrtRSI = { 251, /* lineNo */
  "AbstractReceiverPreamp",            /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\AbstractReceiverPreamp.m"/* pathName */
};

static emlrtRSInfo u_emlrtRSI = { 298, /* lineNo */
  "AbstractReceiverPreamp",            /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\AbstractReceiverPreamp.m"/* pathName */
};

static emlrtRSInfo v_emlrtRSI = { 113, /* lineNo */
  "rng",                               /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\rng.m"/* pathName */
};

static emlrtRSInfo w_emlrtRSI = { 116, /* lineNo */
  "rng",                               /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\rng.m"/* pathName */
};

static emlrtRSInfo x_emlrtRSI = { 118, /* lineNo */
  "rng",                               /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\rng.m"/* pathName */
};

static emlrtRSInfo y_emlrtRSI = { 120, /* lineNo */
  "rng",                               /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\rng.m"/* pathName */
};

static emlrtRSInfo ab_emlrtRSI = { 272,/* lineNo */
  "rng",                               /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\rng.m"/* pathName */
};

static emlrtRSInfo bb_emlrtRSI = { 274,/* lineNo */
  "rng",                               /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\rng.m"/* pathName */
};

static emlrtRSInfo cb_emlrtRSI = { 276,/* lineNo */
  "rng",                               /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\rng.m"/* pathName */
};

static emlrtRSInfo db_emlrtRSI = { 277,/* lineNo */
  "rng",                               /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\rng.m"/* pathName */
};

static emlrtRSInfo eb_emlrtRSI = { 9,  /* lineNo */
  "eml_rand_mt19937ar_stateful",       /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\private\\eml_rand_mt19937ar_stateful.m"/* pathName */
};

static emlrtRSInfo fb_emlrtRSI = { 26, /* lineNo */
  "eml_rand_mt19937ar_stateful",       /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\private\\eml_rand_mt19937ar_stateful.m"/* pathName */
};

static emlrtRSInfo gb_emlrtRSI = { 66, /* lineNo */
  "eml_rand_mt19937ar",                /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\eml_rand_mt19937ar.m"/* pathName */
};

static emlrtRSInfo hb_emlrtRSI = { 69, /* lineNo */
  "eml_rand_mt19937ar",                /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\eml_rand_mt19937ar.m"/* pathName */
};

static emlrtRSInfo ib_emlrtRSI = { 26, /* lineNo */
  "eml_rand_mcg16807_stateful",        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\private\\eml_rand_mcg16807_stateful.m"/* pathName */
};

static emlrtRSInfo jb_emlrtRSI = { 49, /* lineNo */
  "eml_rand_mcg16807",                 /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\private\\eml_rand_mcg16807.m"/* pathName */
};

static emlrtRSInfo kb_emlrtRSI = { 61, /* lineNo */
  "randi",                             /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\randi.m"/* pathName */
};

static emlrtRSInfo lb_emlrtRSI = { 114,/* lineNo */
  "rand",                              /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\rand.m"/* pathName */
};

static emlrtRSInfo mb_emlrtRSI = { 41, /* lineNo */
  "eml_rand",                          /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\private\\eml_rand.m"/* pathName */
};

static emlrtRSInfo nb_emlrtRSI = { 43, /* lineNo */
  "eml_rand",                          /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\private\\eml_rand.m"/* pathName */
};

static emlrtRSInfo ob_emlrtRSI = { 45, /* lineNo */
  "eml_rand",                          /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\private\\eml_rand.m"/* pathName */
};

static emlrtRSInfo pb_emlrtRSI = { 15, /* lineNo */
  "eml_rand_shr3cong_stateful",        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\private\\eml_rand_shr3cong_stateful.m"/* pathName */
};

static emlrtRSInfo qb_emlrtRSI = { 29, /* lineNo */
  "eml_rand_shr3cong",                 /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\private\\eml_rand_shr3cong.m"/* pathName */
};

static emlrtRSInfo rb_emlrtRSI = { 64, /* lineNo */
  "eml_rand_shr3cong",                 /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\private\\eml_rand_shr3cong.m"/* pathName */
};

static emlrtRSInfo sb_emlrtRSI = { 15, /* lineNo */
  "eml_rand_mt19937ar_stateful",       /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\private\\eml_rand_mt19937ar_stateful.m"/* pathName */
};

static emlrtRSInfo tb_emlrtRSI = { 51, /* lineNo */
  "eml_rand_mt19937ar",                /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\eml_rand_mt19937ar.m"/* pathName */
};

static emlrtRSInfo ub_emlrtRSI = { 151,/* lineNo */
  "eml_rand_mt19937ar",                /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\eml_rand_mt19937ar.m"/* pathName */
};

static emlrtRSInfo vb_emlrtRSI = { 133,/* lineNo */
  "NoiseSource",                       /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\NoiseSource.m"/* pathName */
};

static emlrtRSInfo wb_emlrtRSI = { 135,/* lineNo */
  "NoiseSource",                       /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\NoiseSource.m"/* pathName */
};

static emlrtRSInfo xb_emlrtRSI = { 143,/* lineNo */
  "NoiseSource",                       /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\NoiseSource.m"/* pathName */
};

static emlrtRSInfo yb_emlrtRSI = { 69, /* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo ac_emlrtRSI = { 142,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo bc_emlrtRSI = { 27, /* lineNo */
  "mt19937ar",                         /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\mt19937ar.m"/* pathName */
};

static emlrtRSInfo cc_emlrtRSI = { 31, /* lineNo */
  "mt19937ar",                         /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\mt19937ar.m"/* pathName */
};

static emlrtRSInfo dc_emlrtRSI = { 67, /* lineNo */
  "CoreRng",                           /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\CoreRng.m"/* pathName */
};

static emlrtRSInfo ec_emlrtRSI = { 162,/* lineNo */
  "NoiseSource",                       /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\NoiseSource.m"/* pathName */
};

static emlrtRSInfo fc_emlrtRSI = { 182,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo gc_emlrtRSI = { 290,/* lineNo */
  "NoiseSource",                       /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\NoiseSource.m"/* pathName */
};

static emlrtRSInfo hc_emlrtRSI = { 251,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo ic_emlrtRSI = { 253,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo jc_emlrtRSI = { 36, /* lineNo */
  "mt19937ar",                         /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\mt19937ar.m"/* pathName */
};

static emlrtRSInfo kc_emlrtRSI = { 329,/* lineNo */
  "mt19937ar",                         /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\mt19937ar.m"/* pathName */
};

static emlrtRSInfo lc_emlrtRSI = { 347,/* lineNo */
  "mt19937ar",                         /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\mt19937ar.m"/* pathName */
};

static emlrtRSInfo mc_emlrtRSI = { 356,/* lineNo */
  "mt19937ar",                         /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\mt19937ar.m"/* pathName */
};

static emlrtRSInfo nc_emlrtRSI = { 358,/* lineNo */
  "mt19937ar",                         /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\mt19937ar.m"/* pathName */
};

static emlrtRSInfo oc_emlrtRSI = { 143,/* lineNo */
  "mt19937ar",                         /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\mt19937ar.m"/* pathName */
};

static emlrtRSInfo pc_emlrtRSI = { 276,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo qc_emlrtRSI = { 278,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo rc_emlrtRSI = { 280,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo sc_emlrtRSI = { 355,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo tc_emlrtRSI = { 364,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo uc_emlrtRSI = { 371,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo vc_emlrtRSI = { 377,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo wc_emlrtRSI = { 227,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo xc_emlrtRSI = { 98, /* lineNo */
  "CoreRng",                           /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\CoreRng.m"/* pathName */
};

static emlrtRSInfo yc_emlrtRSI = { 396,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo ad_emlrtRSI = { 413,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo bd_emlrtRSI = { 431,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo cd_emlrtRSI = { 444,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo dd_emlrtRSI = { 35, /* lineNo */
  "",                                  /* fcnName */
  ""                                   /* pathName */
};

static emlrtRSInfo ed_emlrtRSI = { 246,/* lineNo */
  "AbstractReceiverPreamp",            /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\AbstractReceiverPreamp.m"/* pathName */
};

static emlrtRSInfo fd_emlrtRSI = { 247,/* lineNo */
  "AbstractReceiverPreamp",            /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\AbstractReceiverPreamp.m"/* pathName */
};

static emlrtRSInfo gd_emlrtRSI = { 1,  /* lineNo */
  "matlabCodegenHandle",               /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\coder\\coder\\+coder\\+internal\\matlabCodegenHandle.p"/* pathName */
};

static emlrtMCInfo emlrtMCI = { 1,     /* lineNo */
  1,                                   /* colNo */
  "SystemCore",                        /* fName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\shared\\system\\coder\\+matlab\\+system\\+coder\\SystemCore.p"/* pName */
};

static emlrtMCInfo b_emlrtMCI = { 1,   /* lineNo */
  1,                                   /* colNo */
  "AbstractVarSizeEngine",             /* fName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\AbstractVarSizeEngine.p"/* pName */
};

static emlrtMCInfo c_emlrtMCI = { 13,  /* lineNo */
  9,                                   /* colNo */
  "sqrt",                              /* fName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\elfun\\sqrt.m"/* pName */
};

static emlrtMCInfo d_emlrtMCI = { 122, /* lineNo */
  13,                                  /* colNo */
  "rng",                               /* fName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\rng.m"/* pName */
};

static emlrtMCInfo e_emlrtMCI = { 158, /* lineNo */
  17,                                  /* colNo */
  "eml_rand_mt19937ar",                /* fName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\eml_rand_mt19937ar.m"/* pName */
};

static emlrtMCInfo f_emlrtMCI = { 104, /* lineNo */
  31,                                  /* colNo */
  "RandStream",                        /* fName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pName */
};

static emlrtMCInfo g_emlrtMCI = { 82,  /* lineNo */
  5,                                   /* colNo */
  "power",                             /* fName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\ops\\power.m"/* pName */
};

static emlrtMCInfo h_emlrtMCI = { 169, /* lineNo */
  31,                                  /* colNo */
  "RandStream",                        /* fName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pName */
};

static emlrtMCInfo i_emlrtMCI = { 150, /* lineNo */
  33,                                  /* colNo */
  "mt19937ar",                         /* fName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\mt19937ar.m"/* pName */
};

static emlrtRTEInfo emlrtRTEI = { 140, /* lineNo */
  11,                                  /* colNo */
  "SimulinkReceiverPreamp",            /* fName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\SimulinkReceiverPreamp.m"/* pName */
};

static emlrtRSInfo hd_emlrtRSI = { 13, /* lineNo */
  "sqrt",                              /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\elfun\\sqrt.m"/* pathName */
};

static emlrtRSInfo id_emlrtRSI = { 158,/* lineNo */
  "eml_rand_mt19937ar",                /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\eml_rand_mt19937ar.m"/* pathName */
};

static emlrtRSInfo jd_emlrtRSI = { 150,/* lineNo */
  "mt19937ar",                         /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\mt19937ar.m"/* pathName */
};

static emlrtRSInfo kd_emlrtRSI = { 169,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo ld_emlrtRSI = { 104,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo md_emlrtRSI = { 122,/* lineNo */
  "rng",                               /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\rng.m"/* pathName */
};

/* Function Declarations */
static void cgxe_mdl_start(InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance);
static void cgxe_mdl_initialize(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance);
static void cgxe_mdl_outputs(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance);
static void cgxe_mdl_update(InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance);
static void cgxe_mdl_enable(InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance);
static void cgxe_mdl_disable(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance);
static void cgxe_mdl_terminate(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance);
static void mw__internal__system__init__fcn(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance);
static void mw__internal__system__terminate__fcn
  (InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance);
static void mw__internal__call__setup(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance, const emlrtStack *sp);
static phased_internal_SimulinkReceiverPreamp
  *SimulinkReceiverPreamp_SimulinkReceiverPreamp
  (phased_internal_SimulinkReceiverPreamp *obj);
static void SystemCore_setup(const emlrtStack *sp,
  phased_internal_SimulinkReceiverPreamp *obj);
static void AbstractReceiverPreamp_validateInputsImpl(const emlrtStack *sp,
  phased_internal_SimulinkReceiverPreamp *obj);
static void mw__internal__call__reset(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance, const emlrtStack *sp);
static void mw__internal__call__step(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance, const emlrtStack *sp, creal_T b_u0[56], creal_T c_y0[56]);
static void AbstractReceiverPreamp_resetImpl
  (InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance, const emlrtStack *sp,
   phased_internal_SimulinkReceiverPreamp *obj);
static void SystemCore_setupAndReset(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance, const emlrtStack *sp, phased_internal_NoiseSource *obj);
static real_T now(void);
static real_T b_mod(real_T x);
static real_T b_rand(InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance, const
                     emlrtStack *sp);
static void mt19937ar_reset(coder_internal_mt19937ar *obj, uint32_T varargin_1);
static void NoiseSource_resetImpl(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance, const emlrtStack *sp, phased_internal_NoiseSource *obj);
static real_T mt19937ar_mtziggurat(const emlrtStack *sp,
  coder_internal_mt19937ar *obj);
static void mt19937ar_genrand_uint32_vector(coder_internal_mt19937ar *obj,
  uint32_T u[2]);
static real_T mt19937ar_genrandu(const emlrtStack *sp, coder_internal_mt19937ar *
  obj);
static boolean_T is_valid_state(uint32_T mt[625]);
static void RandStream_genericRandn(const emlrtStack *sp,
  coder_internal_RandStream *s, real_T z[56]);
static void RandStream_rand(const emlrtStack *sp, coder_internal_RandStream *s,
  real_T u[2]);
static real_T b_mt19937ar_genrandu(const emlrtStack *sp,
  coder_internal_mt19937ar *obj);
static real_T b_RandStream_rand(const emlrtStack *sp, coder_internal_RandStream *
  s);
static const mxArray *message(const emlrtStack *sp, const mxArray *b, const
  mxArray *c, emlrtMCInfo *location);
static const mxArray *getString(const emlrtStack *sp, const mxArray *b,
  emlrtMCInfo *location);
static void error(const emlrtStack *sp, const mxArray *b, const mxArray *c,
                  emlrtMCInfo *location);
static const mxArray *b_message(const emlrtStack *sp, const mxArray *b,
  emlrtMCInfo *location);
static real_T eml_rand_mt19937ar(const emlrtStack *sp, uint32_T d_state[625]);
static void init_simulink_io_address(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance);

/* Function Definitions */
static void cgxe_mdl_start(InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance)
{
  emlrtStack st = { NULL,              /* site */
    NULL,                              /* tls */
    NULL                               /* prev */
  };

  init_simulink_io_address(moduleInstance);
  st.tls = moduleInstance->emlrtRootTLSGlobal;
  cgxertSetSimStateCompliance(moduleInstance->S, 4);
  cgxertSetGcb(moduleInstance->S, -1, -1);
  mw__internal__system__init__fcn(moduleInstance);
  mw__internal__call__setup(moduleInstance, &st);
  cgxertRestoreGcb(moduleInstance->S, -1, -1);
}

static void cgxe_mdl_initialize(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance)
{
  emlrtStack st = { NULL,              /* site */
    NULL,                              /* tls */
    NULL                               /* prev */
  };

  st.tls = moduleInstance->emlrtRootTLSGlobal;
  emlrtLicenseCheckR2012b(&st, "phased_array_system_toolbox", 2);
  emlrtLicenseCheckR2012b(&st, "signal_blocks", 2);
  emlrtLicenseCheckR2012b(&st, "signal_toolbox", 2);
  cgxertSetGcb(moduleInstance->S, -1, -1);
  mw__internal__call__reset(moduleInstance, &st);
  cgxertRestoreGcb(moduleInstance->S, -1, -1);
}

static void cgxe_mdl_outputs(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance)
{
  emlrtStack st = { NULL,              /* site */
    NULL,                              /* tls */
    NULL                               /* prev */
  };

  st.tls = moduleInstance->emlrtRootTLSGlobal;
  cgxertSetGcb(moduleInstance->S, -1, -1);
  mw__internal__call__step(moduleInstance, &st, *moduleInstance->u0,
    *moduleInstance->b_y0);
  cgxertRestoreGcb(moduleInstance->S, -1, -1);
}

static void cgxe_mdl_update(InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance)
{
  (void)moduleInstance;
}

static void cgxe_mdl_enable(InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance)
{
  (void)moduleInstance;
}

static void cgxe_mdl_disable(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance)
{
  (void)moduleInstance;
}

static void cgxe_mdl_terminate(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance)
{
  cgxertSetGcb(moduleInstance->S, -1, -1);
  mw__internal__system__terminate__fcn(moduleInstance);
  cgxertRestoreGcb(moduleInstance->S, -1, -1);
}

static void mw__internal__system__init__fcn(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance)
{
  int32_T i;
  moduleInstance->sysobj.matlabCodegenIsDeleted = true;
  moduleInstance->seed = 0U;
  moduleInstance->seed_not_empty = true;
  moduleInstance->method = 7U;
  moduleInstance->method_not_empty = true;
  for (i = 0; i < 2; i++) {
    moduleInstance->b_state[i] = 158852560U * (uint32_T)i + 362436069U;
  }

  moduleInstance->b_state_not_empty = true;
  moduleInstance->c_state = 1144108930U;
  moduleInstance->c_state_not_empty = true;
}

static void mw__internal__system__terminate__fcn
  (InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance)
{
  emlrtStack b_st;
  emlrtStack c_st;
  emlrtStack d_st;
  emlrtStack e_st;
  emlrtStack f_st;
  emlrtStack g_st;
  emlrtStack st;
  phased_internal_NoiseSource *b_obj;
  phased_internal_SimulinkReceiverPreamp *obj;
  st.site = NULL;
  obj = &moduleInstance->sysobj;
  if (!moduleInstance->sysobj.matlabCodegenIsDeleted) {
    moduleInstance->sysobj.matlabCodegenIsDeleted = true;
    b_st.site = &gd_emlrtRSI;
    c_st.site = &i_emlrtRSI;
    if (obj->isInitialized == 1) {
      obj->isInitialized = 2;
      d_st.site = &i_emlrtRSI;
      if (obj->isSetupComplete) {
        e_st.site = &i_emlrtRSI;
        f_st.site = &ed_emlrtRSI;
        obj->pNumInputChannels = -1.0;
        f_st.site = &fd_emlrtRSI;
        b_obj = obj->cNoiseSource;
        if (b_obj->isInitialized == 1) {
          b_obj->isInitialized = 2;
          g_st.site = &i_emlrtRSI;
        }
      }
    }
  }
}

static void mw__internal__call__setup(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance, const emlrtStack *sp)
{
  emlrtStack st;
  st.prev = sp;
  st.tls = sp->tls;
  if (!moduleInstance->sysobj_not_empty) {
    st.site = &l_emlrtRSI;
    SimulinkReceiverPreamp_SimulinkReceiverPreamp(&moduleInstance->sysobj);
    moduleInstance->sysobj_not_empty = true;
  }

  st.site = &m_emlrtRSI;
  SystemCore_setup(&st, &moduleInstance->sysobj);
}

static phased_internal_SimulinkReceiverPreamp
  *SimulinkReceiverPreamp_SimulinkReceiverPreamp
  (phased_internal_SimulinkReceiverPreamp *obj)
{
  emlrtStack b_st;
  emlrtStack c_st;
  emlrtStack d_st;
  emlrtStack e_st;
  emlrtStack f_st;
  emlrtStack st;
  phased_internal_SimulinkReceiverPreamp *b_obj;
  b_obj = obj;
  st.site = &emlrtRSI;
  b_st.site = &c_emlrtRSI;
  st.site = &b_emlrtRSI;
  b_obj->cNoiseSource = NULL;
  b_st.site = &d_emlrtRSI;
  c_st.site = &e_emlrtRSI;
  b_obj->pNumInputChannels = -1.0;
  d_st.site = &f_emlrtRSI;
  e_st.site = &g_emlrtRSI;
  f_st.site = &h_emlrtRSI;
  e_st.site = &g_emlrtRSI;
  b_obj->isInitialized = 0;
  f_st.site = &i_emlrtRSI;
  b_st.site = &d_emlrtRSI;
  c_st.site = &j_emlrtRSI;
  b_st.site = &d_emlrtRSI;
  c_st.site = &k_emlrtRSI;
  b_obj->matlabCodegenIsDeleted = false;
  return b_obj;
}

static void SystemCore_setup(const emlrtStack *sp,
  phased_internal_SimulinkReceiverPreamp *obj)
{
  static const int32_T iv[2] = { 1, 51 };

  static const int32_T iv2[2] = { 1, 51 };

  static const int32_T iv3[2] = { 1, 5 };

  static char_T b_u[51] = { 'M', 'A', 'T', 'L', 'A', 'B', ':', 's', 'y', 's',
    't', 'e', 'm', ':', 'm', 'e', 't', 'h', 'o', 'd', 'C', 'a', 'l', 'l', 'e',
    'd', 'W', 'h', 'e', 'n', 'L', 'o', 'c', 'k', 'e', 'd', 'R', 'e', 'l', 'e',
    'a', 's', 'e', 'd', 'C', 'o', 'd', 'e', 'g', 'e', 'n' };

  static char_T d_u[5] = { 's', 'e', 't', 'u', 'p' };

  static int8_T iv1[8] = { 1, 56, 1, 1, 1, 1, 1, 1 };

  cell_wrap varSizes[1];
  emlrtStack b_st;
  emlrtStack c_st;
  emlrtStack d_st;
  emlrtStack e_st;
  emlrtStack f_st;
  emlrtStack st;
  const mxArray *b_y;
  const mxArray *c_y;
  const mxArray *m;
  const mxArray *y;
  int32_T i;
  char_T u[51];
  char_T c_u[5];
  st.prev = sp;
  st.tls = sp->tls;
  b_st.prev = &st;
  b_st.tls = st.tls;
  obj->isSetupComplete = false;
  if (obj->isInitialized != 0) {
    for (i = 0; i < 51; i++) {
      u[i] = b_u[i];
    }

    y = NULL;
    m = emlrtCreateCharArray(2, &iv[0]);
    emlrtInitCharArrayR2013a(sp, 51, m, &u[0]);
    emlrtAssign(&y, m);
    for (i = 0; i < 51; i++) {
      u[i] = b_u[i];
    }

    b_y = NULL;
    m = emlrtCreateCharArray(2, &iv2[0]);
    emlrtInitCharArrayR2013a(sp, 51, m, &u[0]);
    emlrtAssign(&b_y, m);
    for (i = 0; i < 5; i++) {
      c_u[i] = d_u[i];
    }

    c_y = NULL;
    m = emlrtCreateCharArray(2, &iv3[0]);
    emlrtInitCharArrayR2013a(sp, 5, m, &c_u[0]);
    emlrtAssign(&c_y, m);
    st.site = &i_emlrtRSI;
    error(&st, y, getString(&st, message(&st, b_y, c_y, &emlrtMCI), &emlrtMCI),
          &emlrtMCI);
  }

  obj->isInitialized = 1;
  st.site = &i_emlrtRSI;
  for (i = 0; i < 8; i++) {
    varSizes[0].f1[i] = (uint32_T)iv1[i];
  }

  obj->inputVarSize[0] = varSizes[0];
  st.site = &i_emlrtRSI;
  AbstractReceiverPreamp_validateInputsImpl(&st, obj);
  st.site = &i_emlrtRSI;
  b_st.site = &o_emlrtRSI;
  if (!(obj->cNoiseSource == NULL)) {
    emlrtErrorWithMessageIdR2018a(&b_st, &emlrtRTEI,
      "EMLRT:runTime:NontunableHandleProp", "EMLRT:runTime:NontunableHandleProp",
      0);
  }

  c_st.site = &p_emlrtRSI;
  d_st.site = &q_emlrtRSI;
  e_st.site = &g_emlrtRSI;
  f_st.site = &h_emlrtRSI;
  e_st.site = &g_emlrtRSI;
  obj->_pobj0.isInitialized = 0;
  f_st.site = &i_emlrtRSI;
  obj->cNoiseSource = &obj->_pobj0;
  obj->pNumInputChannels = 56.0;
  obj->pNoiseSamplePower = 1.0E-5;
  obj->isSetupComplete = true;
}

static void AbstractReceiverPreamp_validateInputsImpl(const emlrtStack *sp,
  phased_internal_SimulinkReceiverPreamp *obj)
{
  static const int32_T iv[2] = { 1, 38 };

  static const int32_T iv1[2] = { 1, 38 };

  static char_T b_u[38] = { 'p', 'h', 'a', 's', 'e', 'd', ':', 's', 't', 'e',
    'p', ':', 'N', 'u', 'm', 'I', 'n', 'p', 'u', 't', 'C', 'h', 'a', 'n', 'n',
    'e', 'l', 'N', 'o', 't', 'C', 'o', 'n', 's', 't', 'a', 'n', 't' };

  emlrtStack b_st;
  emlrtStack st;
  const mxArray *b_y;
  const mxArray *m;
  const mxArray *y;
  int32_T i;
  char_T u[38];
  boolean_T flag;
  st.prev = sp;
  st.tls = sp->tls;
  st.site = &n_emlrtRSI;
  b_st.prev = &st;
  b_st.tls = st.tls;
  b_st.site = &f_emlrtRSI;
  flag = (obj->pNumInputChannels != -1.0);
  if (flag && (56.0 != obj->pNumInputChannels)) {
    for (i = 0; i < 38; i++) {
      u[i] = b_u[i];
    }

    y = NULL;
    m = emlrtCreateCharArray(2, &iv[0]);
    emlrtInitCharArrayR2013a(&st, 38, m, &u[0]);
    emlrtAssign(&y, m);
    for (i = 0; i < 38; i++) {
      u[i] = b_u[i];
    }

    b_y = NULL;
    m = emlrtCreateCharArray(2, &iv1[0]);
    emlrtInitCharArrayR2013a(&st, 38, m, &u[0]);
    emlrtAssign(&b_y, m);
    b_st.site = &f_emlrtRSI;
    error(&b_st, y, getString(&b_st, b_message(&b_st, b_y, &b_emlrtMCI),
           &b_emlrtMCI), &b_emlrtMCI);
  }
}

static void mw__internal__call__reset(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance, const emlrtStack *sp)
{
  static const int32_T iv[2] = { 1, 45 };

  static const int32_T iv1[2] = { 1, 45 };

  static const int32_T iv2[2] = { 1, 5 };

  static char_T b_u[45] = { 'M', 'A', 'T', 'L', 'A', 'B', ':', 's', 'y', 's',
    't', 'e', 'm', ':', 'm', 'e', 't', 'h', 'o', 'd', 'C', 'a', 'l', 'l', 'e',
    'd', 'W', 'h', 'e', 'n', 'R', 'e', 'l', 'e', 'a', 's', 'e', 'd', 'C', 'o',
    'd', 'e', 'g', 'e', 'n' };

  static char_T d_u[5] = { 'r', 'e', 's', 'e', 't' };

  emlrtStack b_st;
  emlrtStack st;
  const mxArray *b_y;
  const mxArray *c_y;
  const mxArray *m;
  const mxArray *y;
  phased_internal_SimulinkReceiverPreamp *obj;
  int32_T i;
  char_T u[45];
  char_T c_u[5];
  st.prev = sp;
  st.tls = sp->tls;
  b_st.prev = &st;
  b_st.tls = st.tls;
  if (!moduleInstance->sysobj_not_empty) {
    st.site = &l_emlrtRSI;
    SimulinkReceiverPreamp_SimulinkReceiverPreamp(&moduleInstance->sysobj);
    moduleInstance->sysobj_not_empty = true;
  }

  st.site = &r_emlrtRSI;
  obj = &moduleInstance->sysobj;
  if (moduleInstance->sysobj.isInitialized == 2) {
    for (i = 0; i < 45; i++) {
      u[i] = b_u[i];
    }

    y = NULL;
    m = emlrtCreateCharArray(2, &iv[0]);
    emlrtInitCharArrayR2013a(&st, 45, m, &u[0]);
    emlrtAssign(&y, m);
    for (i = 0; i < 45; i++) {
      u[i] = b_u[i];
    }

    b_y = NULL;
    m = emlrtCreateCharArray(2, &iv1[0]);
    emlrtInitCharArrayR2013a(&st, 45, m, &u[0]);
    emlrtAssign(&b_y, m);
    for (i = 0; i < 5; i++) {
      c_u[i] = d_u[i];
    }

    c_y = NULL;
    m = emlrtCreateCharArray(2, &iv2[0]);
    emlrtInitCharArrayR2013a(&st, 5, m, &c_u[0]);
    emlrtAssign(&c_y, m);
    b_st.site = &i_emlrtRSI;
    error(&b_st, y, getString(&b_st, message(&b_st, b_y, c_y, &emlrtMCI),
           &emlrtMCI), &emlrtMCI);
  }

  if (obj->isInitialized == 1) {
    b_st.site = &i_emlrtRSI;
    AbstractReceiverPreamp_resetImpl(moduleInstance, &b_st, obj);
  }
}

static void mw__internal__call__step(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance, const emlrtStack *sp, creal_T b_u0[56], creal_T c_y0[56])
{
  static const int32_T iv[2] = { 1, 45 };

  static const int32_T iv1[2] = { 1, 45 };

  static const int32_T iv2[2] = { 1, 4 };

  static const int32_T iv3[2] = { 1, 45 };

  static const int32_T iv4[2] = { 1, 45 };

  static const int32_T iv5[2] = { 1, 4 };

  static const int32_T iv6[2] = { 1, 30 };

  static const int32_T iv7[2] = { 1, 30 };

  static const int32_T iv8[2] = { 1, 4 };

  static char_T b_u[45] = { 'M', 'A', 'T', 'L', 'A', 'B', ':', 's', 'y', 's',
    't', 'e', 'm', ':', 'm', 'e', 't', 'h', 'o', 'd', 'C', 'a', 'l', 'l', 'e',
    'd', 'W', 'h', 'e', 'n', 'R', 'e', 'l', 'e', 'a', 's', 'e', 'd', 'C', 'o',
    'd', 'e', 'g', 'e', 'n' };

  static char_T f_u[30] = { 'C', 'o', 'd', 'e', 'r', ':', 't', 'o', 'o', 'l',
    'b', 'o', 'x', ':', 'E', 'l', 'F', 'u', 'n', 'D', 'o', 'm', 'a', 'i', 'n',
    'E', 'r', 'r', 'o', 'r' };

  static char_T d_u[4] = { 's', 't', 'e', 'p' };

  static char_T g_u[4] = { 's', 'q', 'r', 't' };

  static int8_T inSize[8] = { 1, 56, 1, 1, 1, 1, 1, 1 };

  coder_internal_mt19937ar *c_obj;
  emlrtStack b_st;
  emlrtStack c_st;
  emlrtStack d_st;
  emlrtStack e_st;
  emlrtStack f_st;
  emlrtStack st;
  const mxArray *b_y;
  const mxArray *c_y;
  const mxArray *d_y;
  const mxArray *e_y;
  const mxArray *f_y;
  const mxArray *g_y;
  const mxArray *h_y;
  const mxArray *i_y;
  const mxArray *m;
  const mxArray *y;
  phased_internal_NoiseSource *b_obj;
  phased_internal_SimulinkReceiverPreamp *obj;
  real_T yi[56];
  real_T yr[56];
  real_T varargin_1;
  b_coder_internal_RngNt nt;
  int32_T k;
  char_T u[45];
  char_T e_u[30];
  char_T c_u[4];
  boolean_T anyInputSizeChanged;
  boolean_T exitg1;
  st.prev = sp;
  st.tls = sp->tls;
  b_st.prev = &st;
  b_st.tls = st.tls;
  c_st.prev = &b_st;
  c_st.tls = b_st.tls;
  d_st.prev = &c_st;
  d_st.tls = c_st.tls;
  e_st.prev = &d_st;
  e_st.tls = d_st.tls;
  f_st.prev = &e_st;
  f_st.tls = e_st.tls;
  if (!moduleInstance->sysobj_not_empty) {
    st.site = &l_emlrtRSI;
    SimulinkReceiverPreamp_SimulinkReceiverPreamp(&moduleInstance->sysobj);
    moduleInstance->sysobj_not_empty = true;
  }

  st.site = &s_emlrtRSI;
  obj = &moduleInstance->sysobj;
  if (moduleInstance->sysobj.isInitialized == 2) {
    for (k = 0; k < 45; k++) {
      u[k] = b_u[k];
    }

    y = NULL;
    m = emlrtCreateCharArray(2, &iv[0]);
    emlrtInitCharArrayR2013a(&st, 45, m, &u[0]);
    emlrtAssign(&y, m);
    for (k = 0; k < 45; k++) {
      u[k] = b_u[k];
    }

    b_y = NULL;
    m = emlrtCreateCharArray(2, &iv1[0]);
    emlrtInitCharArrayR2013a(&st, 45, m, &u[0]);
    emlrtAssign(&b_y, m);
    for (k = 0; k < 4; k++) {
      c_u[k] = d_u[k];
    }

    c_y = NULL;
    m = emlrtCreateCharArray(2, &iv2[0]);
    emlrtInitCharArrayR2013a(&st, 4, m, &c_u[0]);
    emlrtAssign(&c_y, m);
    b_st.site = &i_emlrtRSI;
    error(&b_st, y, getString(&b_st, message(&b_st, b_y, c_y, &emlrtMCI),
           &emlrtMCI), &emlrtMCI);
  }

  if (obj->isInitialized != 1) {
    b_st.site = &i_emlrtRSI;
    c_st.site = &i_emlrtRSI;
    SystemCore_setup(&c_st, obj);
    c_st.site = &i_emlrtRSI;
    AbstractReceiverPreamp_resetImpl(moduleInstance, &c_st, obj);
  }

  b_st.site = &i_emlrtRSI;
  anyInputSizeChanged = false;
  k = 0;
  exitg1 = false;
  while ((!exitg1) && (k < 8)) {
    if (obj->inputVarSize[0].f1[k] != (uint32_T)inSize[k]) {
      anyInputSizeChanged = true;
      for (k = 0; k < 8; k++) {
        obj->inputVarSize[0].f1[k] = (uint32_T)inSize[k];
      }

      exitg1 = true;
    } else {
      k++;
    }
  }

  if (anyInputSizeChanged) {
    b_st.site = &i_emlrtRSI;
    AbstractReceiverPreamp_validateInputsImpl(&b_st, obj);
  }

  b_st.site = &i_emlrtRSI;
  c_st.site = &u_emlrtRSI;
  b_obj = obj->cNoiseSource;
  varargin_1 = obj->pNoiseSamplePower;
  if (b_obj->isInitialized == 2) {
    for (k = 0; k < 45; k++) {
      u[k] = b_u[k];
    }

    d_y = NULL;
    m = emlrtCreateCharArray(2, &iv3[0]);
    emlrtInitCharArrayR2013a(&c_st, 45, m, &u[0]);
    emlrtAssign(&d_y, m);
    for (k = 0; k < 45; k++) {
      u[k] = b_u[k];
    }

    e_y = NULL;
    m = emlrtCreateCharArray(2, &iv4[0]);
    emlrtInitCharArrayR2013a(&c_st, 45, m, &u[0]);
    emlrtAssign(&e_y, m);
    for (k = 0; k < 4; k++) {
      c_u[k] = d_u[k];
    }

    f_y = NULL;
    m = emlrtCreateCharArray(2, &iv5[0]);
    emlrtInitCharArrayR2013a(&c_st, 4, m, &c_u[0]);
    emlrtAssign(&f_y, m);
    d_st.site = &i_emlrtRSI;
    error(&d_st, d_y, getString(&d_st, message(&d_st, e_y, f_y, &emlrtMCI),
           &emlrtMCI), &emlrtMCI);
  }

  if (b_obj->isInitialized != 1) {
    d_st.site = &i_emlrtRSI;
    SystemCore_setupAndReset(moduleInstance, &d_st, b_obj);
  }

  d_st.site = &i_emlrtRSI;
  nt = b_obj->cRandStream.NtMethod;
  if (nt == coder_internal_RngNt_ziggurat) {
    e_st.site = &hc_emlrtRSI;
    c_obj = b_obj->cRandStream.Generator;
    for (k = 0; k < 56; k++) {
      f_st.site = &jc_emlrtRSI;
      yr[k] = mt19937ar_mtziggurat(&f_st, c_obj);
    }
  } else {
    e_st.site = &ic_emlrtRSI;
    RandStream_genericRandn(&e_st, &b_obj->cRandStream, yr);
  }

  nt = b_obj->cRandStream.NtMethod;
  if (nt == coder_internal_RngNt_ziggurat) {
    e_st.site = &hc_emlrtRSI;
    c_obj = b_obj->cRandStream.Generator;
    for (k = 0; k < 56; k++) {
      f_st.site = &jc_emlrtRSI;
      yi[k] = mt19937ar_mtziggurat(&f_st, c_obj);
    }
  } else {
    e_st.site = &ic_emlrtRSI;
    RandStream_genericRandn(&e_st, &b_obj->cRandStream, yi);
  }

  e_st.site = &gc_emlrtRSI;
  varargin_1 /= 2.0;
  if (varargin_1 < 0.0) {
    for (k = 0; k < 30; k++) {
      e_u[k] = f_u[k];
    }

    g_y = NULL;
    m = emlrtCreateCharArray(2, &iv6[0]);
    emlrtInitCharArrayR2013a(&e_st, 30, m, &e_u[0]);
    emlrtAssign(&g_y, m);
    for (k = 0; k < 30; k++) {
      e_u[k] = f_u[k];
    }

    h_y = NULL;
    m = emlrtCreateCharArray(2, &iv7[0]);
    emlrtInitCharArrayR2013a(&e_st, 30, m, &e_u[0]);
    emlrtAssign(&h_y, m);
    for (k = 0; k < 4; k++) {
      c_u[k] = g_u[k];
    }

    i_y = NULL;
    m = emlrtCreateCharArray(2, &iv8[0]);
    emlrtInitCharArrayR2013a(&e_st, 4, m, &c_u[0]);
    emlrtAssign(&i_y, m);
    f_st.site = &hd_emlrtRSI;
    error(&f_st, g_y, getString(&f_st, message(&f_st, h_y, i_y, &c_emlrtMCI),
           &c_emlrtMCI), &c_emlrtMCI);
  }

  varargin_1 = muDoubleScalarSqrt(varargin_1);
  for (k = 0; k < 56; k++) {
    c_y0[k].re = b_u0[k].re + varargin_1 * yr[k];
    c_y0[k].im = b_u0[k].im + varargin_1 * yi[k];
  }
}

static void AbstractReceiverPreamp_resetImpl
  (InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance, const emlrtStack *sp,
   phased_internal_SimulinkReceiverPreamp *obj)
{
  static const int32_T iv[2] = { 1, 45 };

  static const int32_T iv1[2] = { 1, 45 };

  static const int32_T iv2[2] = { 1, 5 };

  static char_T b_u[45] = { 'M', 'A', 'T', 'L', 'A', 'B', ':', 's', 'y', 's',
    't', 'e', 'm', ':', 'm', 'e', 't', 'h', 'o', 'd', 'C', 'a', 'l', 'l', 'e',
    'd', 'W', 'h', 'e', 'n', 'R', 'e', 'l', 'e', 'a', 's', 'e', 'd', 'C', 'o',
    'd', 'e', 'g', 'e', 'n' };

  static char_T d_u[5] = { 'r', 'e', 's', 'e', 't' };

  emlrtStack b_st;
  emlrtStack st;
  const mxArray *b_y;
  const mxArray *c_y;
  const mxArray *m;
  const mxArray *y;
  phased_internal_NoiseSource *b_obj;
  int32_T i;
  char_T u[45];
  char_T c_u[5];
  st.prev = sp;
  st.tls = sp->tls;
  st.site = &t_emlrtRSI;
  b_st.prev = &st;
  b_st.tls = st.tls;
  b_obj = obj->cNoiseSource;
  if (b_obj->isInitialized == 2) {
    for (i = 0; i < 45; i++) {
      u[i] = b_u[i];
    }

    y = NULL;
    m = emlrtCreateCharArray(2, &iv[0]);
    emlrtInitCharArrayR2013a(&st, 45, m, &u[0]);
    emlrtAssign(&y, m);
    for (i = 0; i < 45; i++) {
      u[i] = b_u[i];
    }

    b_y = NULL;
    m = emlrtCreateCharArray(2, &iv1[0]);
    emlrtInitCharArrayR2013a(&st, 45, m, &u[0]);
    emlrtAssign(&b_y, m);
    for (i = 0; i < 5; i++) {
      c_u[i] = d_u[i];
    }

    c_y = NULL;
    m = emlrtCreateCharArray(2, &iv2[0]);
    emlrtInitCharArrayR2013a(&st, 5, m, &c_u[0]);
    emlrtAssign(&c_y, m);
    b_st.site = &i_emlrtRSI;
    error(&b_st, y, getString(&b_st, message(&b_st, b_y, c_y, &emlrtMCI),
           &emlrtMCI), &emlrtMCI);
  }

  if (b_obj->isInitialized == 1) {
    b_st.site = &i_emlrtRSI;
    NoiseSource_resetImpl(moduleInstance, &b_st, b_obj);
  }
}

static void SystemCore_setupAndReset(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance, const emlrtStack *sp, phased_internal_NoiseSource *obj)
{
  static const int32_T iv[2] = { 1, 51 };

  static const int32_T iv1[2] = { 1, 51 };

  static const int32_T iv2[2] = { 1, 5 };

  static const int32_T iv3[2] = { 1, 22 };

  static const int32_T iv4[2] = { 1, 22 };

  static const int32_T iv5[2] = { 1, 25 };

  static const int32_T iv6[2] = { 1, 25 };

  static char_T b_u[51] = { 'M', 'A', 'T', 'L', 'A', 'B', ':', 's', 'y', 's',
    't', 'e', 'm', ':', 'm', 'e', 't', 'h', 'o', 'd', 'C', 'a', 'l', 'l', 'e',
    'd', 'W', 'h', 'e', 'n', 'L', 'o', 'c', 'k', 'e', 'd', 'R', 'e', 'l', 'e',
    'a', 's', 'e', 'd', 'C', 'o', 'd', 'e', 'g', 'e', 'n' };

  static char_T h_u[25] = { 'M', 'A', 'T', 'L', 'A', 'B', ':', 'R', 'a', 'n',
    'd', 'S', 't', 'r', 'e', 'a', 'm', ':', 'B', 'a', 'd', 'S', 'e', 'e', 'd' };

  static char_T f_u[22] = { 'M', 'A', 'T', 'L', 'A', 'B', ':', 'r', 'n', 'g',
    ':', 'b', 'a', 'd', 'S', 'e', 't', 't', 'i', 'n', 'g', 's' };

  static char_T d_u[5] = { 's', 'e', 't', 'u', 'p' };

  time_t b_eTime;
  time_t eTime;
  coder_internal_RandStream *s;
  emlrtStack b_st;
  emlrtStack c_st;
  emlrtStack d_st;
  emlrtStack e_st;
  emlrtStack f_st;
  emlrtStack st;
  const mxArray *b_y;
  const mxArray *c_y;
  const mxArray *d_y;
  const mxArray *e_y;
  const mxArray *f_y;
  const mxArray *g_y;
  const mxArray *m;
  const mxArray *y;
  real_T b_seed;
  real_T b_x;
  real_T x;
  int32_T exitg1;
  int32_T r;
  int32_T t;
  uint32_T b_r;
  char_T u[51];
  char_T g_u[25];
  char_T e_u[22];
  char_T c_u[5];
  st.prev = sp;
  st.tls = sp->tls;
  st.site = &i_emlrtRSI;
  b_st.prev = &st;
  b_st.tls = st.tls;
  c_st.prev = &b_st;
  c_st.tls = b_st.tls;
  d_st.prev = &c_st;
  d_st.tls = c_st.tls;
  obj->isSetupComplete = false;
  if (obj->isInitialized != 0) {
    for (r = 0; r < 51; r++) {
      u[r] = b_u[r];
    }

    y = NULL;
    m = emlrtCreateCharArray(2, &iv[0]);
    emlrtInitCharArrayR2013a(&st, 51, m, &u[0]);
    emlrtAssign(&y, m);
    for (r = 0; r < 51; r++) {
      u[r] = b_u[r];
    }

    b_y = NULL;
    m = emlrtCreateCharArray(2, &iv1[0]);
    emlrtInitCharArrayR2013a(&st, 51, m, &u[0]);
    emlrtAssign(&b_y, m);
    for (r = 0; r < 5; r++) {
      c_u[r] = d_u[r];
    }

    c_y = NULL;
    m = emlrtCreateCharArray(2, &iv2[0]);
    emlrtInitCharArrayR2013a(&st, 5, m, &c_u[0]);
    emlrtAssign(&c_y, m);
    b_st.site = &i_emlrtRSI;
    error(&b_st, y, getString(&b_st, message(&b_st, b_y, c_y, &emlrtMCI),
           &emlrtMCI), &emlrtMCI);
  }

  obj->isInitialized = 1;
  b_st.site = &i_emlrtRSI;
  c_st.site = &vb_emlrtRSI;
  d_st.site = &v_emlrtRSI;
  e_st.site = &ab_emlrtRSI;
  x = now() * 8.64E+6;
  b_seed = b_mod(muDoubleScalarFloor(x));
  e_st.site = &bb_emlrtRSI;
  eTime = time(NULL);
  do {
    exitg1 = 0;
    e_st.site = &cb_emlrtRSI;
    b_eTime = time(NULL);
    if ((int32_T)b_eTime <= (int32_T)eTime + 1) {
      e_st.site = &db_emlrtRSI;
      x = now() * 8.64E+6;
      if (b_seed != b_mod(muDoubleScalarFloor(x))) {
        exitg1 = 1;
      }
    } else {
      exitg1 = 1;
    }
  } while (exitg1 == 0);

  b_seed = muDoubleScalarRound(b_seed);
  if (b_seed < 4.294967296E+9) {
    if (b_seed >= 0.0) {
      moduleInstance->seed = (uint32_T)b_seed;
    } else {
      moduleInstance->seed = 0U;
    }
  } else if (b_seed >= 4.294967296E+9) {
    moduleInstance->seed = MAX_uint32_T;
  } else {
    moduleInstance->seed = 0U;
  }

  if (moduleInstance->method == 7U) {
    d_st.site = &w_emlrtRSI;
    if (!moduleInstance->state_not_empty) {
      e_st.site = &eb_emlrtRSI;
      f_st.site = &gb_emlrtRSI;
      for (r = 0; r < 625; r++) {
        moduleInstance->state[r] = 0U;
      }

      b_r = 5489U;
      moduleInstance->state[0] = 5489U;
      for (r = 0; r < 623; r++) {
        b_r = ((b_r ^ b_r >> 30U) * 1812433253U + (uint32_T)r) + 1U;
        moduleInstance->state[r + 1] = b_r;
      }

      moduleInstance->state[624] = 624U;
      moduleInstance->state_not_empty = true;
    }

    e_st.site = &fb_emlrtRSI;
    f_st.site = &hb_emlrtRSI;
    b_r = moduleInstance->seed;
    moduleInstance->state[0] = moduleInstance->seed;
    for (r = 0; r < 623; r++) {
      b_r = ((b_r ^ b_r >> 30U) * 1812433253U + (uint32_T)r) + 1U;
      moduleInstance->state[r + 1] = b_r;
    }

    moduleInstance->state[624] = 624U;
  } else if (moduleInstance->method == 5U) {
    d_st.site = &x_emlrtRSI;
    moduleInstance->b_state[0] = 362436069U;
    moduleInstance->b_state[1] = moduleInstance->seed;
    if (moduleInstance->b_state[1] == 0U) {
      moduleInstance->b_state[1] = 521288629U;
    }
  } else if (moduleInstance->method == 4U) {
    d_st.site = &y_emlrtRSI;
    e_st.site = &ib_emlrtRSI;
    f_st.site = &jb_emlrtRSI;
    r = (int32_T)(moduleInstance->seed >> 16U);
    t = (int32_T)(moduleInstance->seed & 32768U);
    moduleInstance->c_state = ((((moduleInstance->seed - ((uint32_T)r << 16U)) -
      (uint32_T)t) << 16U) + (uint32_T)t) + (uint32_T)r;
    if (moduleInstance->c_state < 1U) {
      moduleInstance->c_state = 1144108930U;
    } else {
      if (moduleInstance->c_state > 2147483646U) {
        moduleInstance->c_state = 2147483646U;
      }
    }
  } else {
    for (r = 0; r < 22; r++) {
      e_u[r] = f_u[r];
    }

    d_y = NULL;
    m = emlrtCreateCharArray(2, &iv3[0]);
    emlrtInitCharArrayR2013a(&c_st, 22, m, &e_u[0]);
    emlrtAssign(&d_y, m);
    for (r = 0; r < 22; r++) {
      e_u[r] = f_u[r];
    }

    e_y = NULL;
    m = emlrtCreateCharArray(2, &iv4[0]);
    emlrtInitCharArrayR2013a(&c_st, 22, m, &e_u[0]);
    emlrtAssign(&e_y, m);
    d_st.site = &md_emlrtRSI;
    error(&d_st, d_y, getString(&d_st, b_message(&d_st, e_y, &d_emlrtMCI),
           &d_emlrtMCI), &d_emlrtMCI);
  }

  c_st.site = &wb_emlrtRSI;
  d_st.site = &kb_emlrtRSI;
  b_seed = b_rand(moduleInstance, &d_st);
  x = b_seed * 65535.0;
  b_x = muDoubleScalarFloor(x);
  b_seed = muDoubleScalarFloor(x) + 1.0;
  c_st.site = &xb_emlrtRSI;
  s = &obj->cRandStream;
  obj->cRandStream.SavedPolarValue = 0.0;
  obj->cRandStream.HaveSavedPolarValue = false;
  d_st.site = &yb_emlrtRSI;
  if ((b_seed == b_x + 1.0) && (0.0 <= b_x + 1.0) && (b_x + 1.0 < 4.294967296E+9))
  {
  } else {
    for (r = 0; r < 25; r++) {
      g_u[r] = h_u[r];
    }

    f_y = NULL;
    m = emlrtCreateCharArray(2, &iv5[0]);
    emlrtInitCharArrayR2013a(&c_st, 25, m, &g_u[0]);
    emlrtAssign(&f_y, m);
    for (r = 0; r < 25; r++) {
      g_u[r] = h_u[r];
    }

    g_y = NULL;
    m = emlrtCreateCharArray(2, &iv6[0]);
    emlrtInitCharArrayR2013a(&c_st, 25, m, &g_u[0]);
    emlrtAssign(&g_y, m);
    d_st.site = &ld_emlrtRSI;
    error(&d_st, f_y, getString(&d_st, b_message(&d_st, g_y, &f_emlrtMCI),
           &f_emlrtMCI), &f_emlrtMCI);
  }

  d_st.site = &ac_emlrtRSI;
  e_st.site = &bc_emlrtRSI;
  f_st.site = &dc_emlrtRSI;
  e_st.site = &cc_emlrtRSI;
  mt19937ar_reset(&s->MtGenerator, (uint32_T)b_seed);
  obj->cRandStream.Generator = &obj->cRandStream.MtGenerator;
  obj->cRandStream.NtMethod = coder_internal_RngNt_ziggurat;
  obj->isSetupComplete = true;
  st.site = &i_emlrtRSI;
  NoiseSource_resetImpl(moduleInstance, &st, obj);
}

static real_T now(void)
{
  time_t rawtime;
  struct tm expl_temp;
  real_T y;
  int32_T r;
  int16_T cDaysMonthWise[12];
  boolean_T guard1 = false;
  cDaysMonthWise[0] = 0;
  cDaysMonthWise[1] = 31;
  cDaysMonthWise[2] = 59;
  cDaysMonthWise[3] = 90;
  cDaysMonthWise[4] = 120;
  cDaysMonthWise[5] = 151;
  cDaysMonthWise[6] = 181;
  cDaysMonthWise[7] = 212;
  cDaysMonthWise[8] = 243;
  cDaysMonthWise[9] = 273;
  cDaysMonthWise[10] = 304;
  cDaysMonthWise[11] = 334;
  time(&rawtime);
  expl_temp = *localtime(&rawtime);
  y = ((((365.0 * (real_T)(expl_temp.tm_year + 1900) + muDoubleScalarCeil
          ((real_T)(expl_temp.tm_year + 1900) / 4.0)) - muDoubleScalarCeil
         ((real_T)(expl_temp.tm_year + 1900) / 100.0)) + muDoubleScalarCeil
        ((real_T)(expl_temp.tm_year + 1900) / 400.0)) + (real_T)
       cDaysMonthWise[expl_temp.tm_mon]) + (real_T)expl_temp.tm_mday;
  if (expl_temp.tm_mon + 1 > 2) {
    if (expl_temp.tm_year + 1900 == 0) {
      r = 0;
    } else {
      r = (int32_T)muDoubleScalarRem((real_T)(expl_temp.tm_year + 1900), 4.0);
      if (r == 0) {
        r = 0;
      } else {
        if (expl_temp.tm_year + 1900 < 0) {
          r += 4;
        }
      }
    }

    guard1 = false;
    if (r == 0) {
      if (expl_temp.tm_year + 1900 == 0) {
        r = 0;
      } else {
        r = (int32_T)muDoubleScalarRem((real_T)(expl_temp.tm_year + 1900), 100.0);
        if (r == 0) {
          r = 0;
        } else {
          if (expl_temp.tm_year + 1900 < 0) {
            r += 100;
          }
        }
      }

      if (r != 0) {
        y++;
      } else {
        guard1 = true;
      }
    } else {
      guard1 = true;
    }

    if (guard1) {
      if (expl_temp.tm_year + 1900 == 0) {
        r = 0;
      } else {
        r = (int32_T)muDoubleScalarRem((real_T)(expl_temp.tm_year + 1900), 400.0);
        if (r == 0) {
          r = 0;
        } else {
          if (expl_temp.tm_year + 1900 < 0) {
            r += 400;
          }
        }
      }

      if (r == 0) {
        y++;
      }
    }
  }

  y += (((real_T)expl_temp.tm_hour * 3600.0 + (real_T)expl_temp.tm_min * 60.0) +
        (real_T)expl_temp.tm_sec) / 86400.0;
  return y;
}

static real_T b_mod(real_T x)
{
  real_T r;
  if (muDoubleScalarIsNaN(x) || muDoubleScalarIsInf(x)) {
    r = rtNaN;
  } else if (x == 0.0) {
    r = 0.0;
  } else {
    r = muDoubleScalarRem(x, 2.147483647E+9);
    if (r == 0.0) {
      r = 0.0;
    } else {
      if (x < 0.0) {
        r += 2.147483647E+9;
      }
    }
  }

  return r;
}

static real_T b_rand(InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance, const
                     emlrtStack *sp)
{
  emlrtStack b_st;
  emlrtStack c_st;
  emlrtStack d_st;
  emlrtStack e_st;
  emlrtStack st;
  real_T r;
  int32_T i;
  uint32_T d_state[2];
  uint32_T b_r;
  uint32_T test2;
  st.prev = sp;
  st.tls = sp->tls;
  st.site = &lb_emlrtRSI;
  b_st.prev = &st;
  b_st.tls = st.tls;
  c_st.prev = &b_st;
  c_st.tls = b_st.tls;
  if (moduleInstance->method == 4U) {
    b_st.site = &mb_emlrtRSI;
    i = (int32_T)(moduleInstance->c_state / 127773U);
    b_r = 16807U * (moduleInstance->c_state - (uint32_T)i * 127773U);
    test2 = 2836U * (uint32_T)i;
    if (b_r < test2) {
      moduleInstance->c_state = ~(test2 - b_r) & 2147483647U;
    } else {
      moduleInstance->c_state = b_r - test2;
    }

    r = (real_T)moduleInstance->c_state * 4.6566128752457969E-10;
  } else if (moduleInstance->method == 5U) {
    b_st.site = &nb_emlrtRSI;
    c_st.site = &pb_emlrtRSI;
    d_st.site = &qb_emlrtRSI;
    e_st.site = &rb_emlrtRSI;
    b_r = 69069U * moduleInstance->b_state[0] + 1234567U;
    test2 = moduleInstance->b_state[1] ^ moduleInstance->b_state[1] << 13;
    test2 ^= test2 >> 17;
    test2 ^= test2 << 5;
    d_state[0] = b_r;
    d_state[1] = test2;
    for (i = 0; i < 2; i++) {
      moduleInstance->b_state[i] = d_state[i];
    }

    r = (real_T)(b_r + test2) * 2.328306436538696E-10;
  } else {
    b_st.site = &ob_emlrtRSI;
    if (!moduleInstance->state_not_empty) {
      c_st.site = &eb_emlrtRSI;
      d_st.site = &gb_emlrtRSI;
      for (i = 0; i < 625; i++) {
        moduleInstance->state[i] = 0U;
      }

      b_r = 5489U;
      moduleInstance->state[0] = 5489U;
      for (i = 0; i < 623; i++) {
        b_r = ((b_r ^ b_r >> 30U) * 1812433253U + (uint32_T)i) + 1U;
        moduleInstance->state[i + 1] = b_r;
      }

      moduleInstance->state[624] = 624U;
      moduleInstance->state_not_empty = true;
    }

    c_st.site = &sb_emlrtRSI;
    r = eml_rand_mt19937ar(&c_st, moduleInstance->state);
  }

  return r;
}

static void mt19937ar_reset(coder_internal_mt19937ar *obj, uint32_T varargin_1)
{
  int32_T statei;
  uint32_T r;
  if (varargin_1 == 0U) {
    obj->Seed = 5489U;
  } else {
    obj->Seed = varargin_1;
  }

  r = obj->Seed;
  obj->State[0] = r;
  for (statei = 0; statei < 623; statei++) {
    r = ((r ^ r >> 30U) * 1812433253U + (uint32_T)statei) + 1U;
    obj->State[statei + 1] = r;
  }

  obj->State[624] = 624U;
}

static void NoiseSource_resetImpl(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance, const emlrtStack *sp, phased_internal_NoiseSource *obj)
{
  static const int32_T iv[2] = { 1, 25 };

  static const int32_T iv1[2] = { 1, 25 };

  static char_T b_u[25] = { 'M', 'A', 'T', 'L', 'A', 'B', ':', 'R', 'a', 'n',
    'd', 'S', 't', 'r', 'e', 'a', 'm', ':', 'B', 'a', 'd', 'S', 'e', 'e', 'd' };

  emlrtStack b_st;
  emlrtStack st;
  const mxArray *b_y;
  const mxArray *m;
  const mxArray *y;
  real_T r;
  real_T x;
  int32_T i;
  uint32_T c_u;
  char_T u[25];
  st.prev = sp;
  st.tls = sp->tls;
  st.site = &ec_emlrtRSI;
  b_st.prev = &st;
  b_st.tls = st.tls;
  b_st.site = &kb_emlrtRSI;
  r = b_rand(moduleInstance, &b_st);
  r *= 65535.0;
  x = muDoubleScalarFloor(r);
  r = muDoubleScalarFloor(r) + 1.0;
  st.site = &ec_emlrtRSI;
  if ((r == x + 1.0) && (0.0 <= x + 1.0) && (x + 1.0 < 4.294967296E+9)) {
  } else {
    for (i = 0; i < 25; i++) {
      u[i] = b_u[i];
    }

    y = NULL;
    m = emlrtCreateCharArray(2, &iv[0]);
    emlrtInitCharArrayR2013a(&st, 25, m, &u[0]);
    emlrtAssign(&y, m);
    for (i = 0; i < 25; i++) {
      u[i] = b_u[i];
    }

    b_y = NULL;
    m = emlrtCreateCharArray(2, &iv1[0]);
    emlrtInitCharArrayR2013a(&st, 25, m, &u[0]);
    emlrtAssign(&b_y, m);
    b_st.site = &kd_emlrtRSI;
    error(&b_st, y, getString(&b_st, b_message(&b_st, b_y, &h_emlrtMCI),
           &h_emlrtMCI), &h_emlrtMCI);
  }

  if (r < 4.294967296E+9) {
    if (r >= 0.0) {
      c_u = (uint32_T)r;
    } else {
      c_u = 0U;
    }
  } else if (r >= 4.294967296E+9) {
    c_u = MAX_uint32_T;
  } else {
    c_u = 0U;
  }

  b_st.site = &fc_emlrtRSI;
  mt19937ar_reset(obj->cRandStream.Generator, c_u);
}

static real_T mt19937ar_mtziggurat(const emlrtStack *sp,
  coder_internal_mt19937ar *obj)
{
  static real_T dv[257] = { 0.0, 0.215241895984875, 0.286174591792068,
    0.335737519214422, 0.375121332878378, 0.408389134611989, 0.43751840220787,
    0.46363433679088, 0.487443966139235, 0.50942332960209, 0.529909720661557,
    0.549151702327164, 0.567338257053817, 0.584616766106378, 0.601104617755991,
    0.61689699000775, 0.63207223638606, 0.646695714894993, 0.660822574244419,
    0.674499822837293, 0.687767892795788, 0.700661841106814, 0.713212285190975,
    0.725446140909999, 0.737387211434295, 0.749056662017815, 0.760473406430107,
    0.771654424224568, 0.782615023307232, 0.793369058840623, 0.80392911698997,
    0.814306670135215, 0.824512208752291, 0.834555354086381, 0.844444954909153,
    0.854189171008163, 0.863795545553308, 0.87327106808886, 0.882622229585165,
    0.891855070732941, 0.900975224461221, 0.909987953496718, 0.91889818364959,
    0.927710533401999, 0.936429340286575, 0.945058684468165, 0.953602409881086,
    0.96206414322304, 0.970447311064224, 0.978755155294224, 0.986990747099062,
    0.99515699963509, 1.00325667954467, 1.01129241744, 1.01926671746548,
    1.02718196603564, 1.03504043983344, 1.04284431314415, 1.05059566459093,
    1.05829648333067, 1.06594867476212, 1.07355406579244, 1.0811144097034,
    1.08863139065398, 1.09610662785202, 1.10354167942464, 1.11093804601357,
    1.11829717411934, 1.12562045921553, 1.13290924865253, 1.14016484436815,
    1.14738850542085, 1.15458145035993, 1.16174485944561, 1.16887987673083,
    1.17598761201545, 1.18306914268269, 1.19012551542669, 1.19715774787944,
    1.20416683014438, 1.2111537262437, 1.21811937548548, 1.22506469375653,
    1.23199057474614, 1.23889789110569, 1.24578749554863, 1.2526602218949,
    1.25951688606371, 1.26635828701823, 1.27318520766536, 1.27999841571382,
    1.28679866449324, 1.29358669373695, 1.30036323033084, 1.30712898903073,
    1.31388467315022, 1.32063097522106, 1.32736857762793, 1.33409815321936,
    1.3408203658964, 1.34753587118059, 1.35424531676263, 1.36094934303328,
    1.36764858359748, 1.37434366577317, 1.38103521107586, 1.38772383568998,
    1.39441015092814, 1.40109476367925, 1.4077782768464, 1.41446128977547,
    1.42114439867531, 1.42782819703026, 1.43451327600589, 1.44120022484872,
    1.44788963128058, 1.45458208188841, 1.46127816251028, 1.46797845861808,
    1.47468355569786, 1.48139403962819, 1.48811049705745, 1.49483351578049,
    1.50156368511546, 1.50830159628131, 1.51504784277671, 1.521803020761,
    1.52856772943771, 1.53534257144151, 1.542128153229, 1.54892508547417,
    1.55573398346918, 1.56255546753104, 1.56939016341512, 1.57623870273591,
    1.58310172339603, 1.58997987002419, 1.59687379442279, 1.60378415602609,
    1.61071162236983, 1.61765686957301, 1.62462058283303, 1.63160345693487,
    1.63860619677555, 1.64562951790478, 1.65267414708306, 1.65974082285818,
    1.66683029616166, 1.67394333092612, 1.68108070472517, 1.68824320943719,
    1.69543165193456, 1.70264685479992, 1.7098896570713, 1.71716091501782,
    1.72446150294804, 1.73179231405296, 1.73915426128591, 1.74654827828172,
    1.75397532031767, 1.76143636531891, 1.76893241491127, 1.77646449552452,
    1.78403365954944, 1.79164098655216, 1.79928758454972, 1.80697459135082,
    1.81470317596628, 1.82247454009388, 1.83028991968276, 1.83815058658281,
    1.84605785028518, 1.8540130597602, 1.86201760539967, 1.87007292107127,
    1.878180486293, 1.88634182853678, 1.8945585256707, 1.90283220855043,
    1.91116456377125, 1.91955733659319, 1.92801233405266, 1.93653142827569,
    1.94511656000868, 1.95376974238465, 1.96249306494436, 1.97128869793366,
    1.98015889690048, 1.98910600761744, 1.99813247135842, 2.00724083056053,
    2.0164337349062, 2.02571394786385, 2.03508435372962, 2.04454796521753,
    2.05410793165065, 2.06376754781173, 2.07353026351874, 2.0833996939983,
    2.09337963113879, 2.10347405571488, 2.11368715068665, 2.12402331568952,
    2.13448718284602, 2.14508363404789, 2.15581781987674, 2.16669518035431,
    2.17772146774029, 2.18890277162636, 2.20024554661128, 2.21175664288416,
    2.22344334009251, 2.23531338492992, 2.24737503294739, 2.25963709517379,
    2.27210899022838, 2.28480080272449, 2.29772334890286, 2.31088825060137,
    2.32430801887113, 2.33799614879653, 2.35196722737914, 2.36623705671729,
    2.38082279517208, 2.39574311978193, 2.41101841390112, 2.42667098493715,
    2.44272531820036, 2.4592083743347, 2.47614993967052, 2.49358304127105,
    2.51154444162669, 2.53007523215985, 2.54922155032478, 2.56903545268184,
    2.58957598670829, 2.61091051848882, 2.63311639363158, 2.65628303757674,
    2.68051464328574, 2.70593365612306, 2.73268535904401, 2.76094400527999,
    2.79092117400193, 2.82287739682644, 2.85713873087322, 2.89412105361341,
    2.93436686720889, 2.97860327988184, 3.02783779176959, 3.08352613200214,
    3.147889289518, 3.2245750520478, 3.32024473383983, 3.44927829856143,
    3.65415288536101, 3.91075795952492 };

  static real_T dv1[257] = { 1.0, 0.977101701267673, 0.959879091800108,
    0.9451989534423, 0.932060075959231, 0.919991505039348, 0.908726440052131,
    0.898095921898344, 0.887984660755834, 0.878309655808918, 0.869008688036857,
    0.860033621196332, 0.851346258458678, 0.842915653112205, 0.834716292986884,
    0.826726833946222, 0.818929191603703, 0.811307874312656, 0.803849483170964,
    0.796542330422959, 0.789376143566025, 0.782341832654803, 0.775431304981187,
    0.768637315798486, 0.761953346836795, 0.755373506507096, 0.748892447219157,
    0.742505296340151, 0.736207598126863, 0.729995264561476, 0.72386453346863,
    0.717811932630722, 0.711834248878248, 0.705928501332754, 0.700091918136512,
    0.694321916126117, 0.688616083004672, 0.682972161644995, 0.677388036218774,
    0.671861719897082, 0.66639134390875, 0.660975147776663, 0.655611470579697,
    0.650298743110817, 0.645035480820822, 0.639820277453057, 0.634651799287624,
    0.629528779924837, 0.624450015547027, 0.619414360605834, 0.614420723888914,
    0.609468064925773, 0.604555390697468, 0.599681752619125, 0.594846243767987,
    0.590047996332826, 0.585286179263371, 0.580559996100791, 0.575868682972354,
    0.571211506735253, 0.566587763256165, 0.561996775814525, 0.557437893618766,
    0.552910490425833, 0.548413963255266, 0.543947731190026, 0.539511234256952,
    0.535103932380458, 0.530725304403662, 0.526374847171684, 0.522052074672322,
    0.517756517229756, 0.513487720747327, 0.509245245995748, 0.505028667943468,
    0.500837575126149, 0.49667156905249, 0.492530263643869, 0.488413284705458,
    0.484320269426683, 0.480250865909047, 0.476204732719506, 0.47218153846773,
    0.468180961405694, 0.464202689048174, 0.460246417812843, 0.456311852678716,
    0.452398706861849, 0.448506701507203, 0.444635565395739, 0.440785034665804,
    0.436954852547985, 0.433144769112652, 0.429354541029442, 0.425583931338022,
    0.421832709229496, 0.418100649837848, 0.414387534040891, 0.410693148270188,
    0.407017284329473, 0.403359739221114, 0.399720314980197, 0.396098818515832,
    0.392495061459315, 0.388908860018789, 0.385340034840077, 0.381788410873393,
    0.378253817245619, 0.374736087137891, 0.371235057668239, 0.367750569779032,
    0.364282468129004, 0.360830600989648, 0.357394820145781, 0.353974980800077,
    0.350570941481406, 0.347182563956794, 0.343809713146851, 0.340452257044522,
    0.337110066637006, 0.333783015830718, 0.330470981379163, 0.327173842813601,
    0.323891482376391, 0.320623784956905, 0.317370638029914, 0.314131931596337,
    0.310907558126286, 0.307697412504292, 0.30450139197665, 0.301319396100803,
    0.298151326696685, 0.294997087799962, 0.291856585617095, 0.288729728482183,
    0.285616426815502, 0.282516593083708, 0.279430141761638, 0.276356989295668,
    0.273297054068577, 0.270250256365875, 0.267216518343561, 0.264195763997261,
    0.261187919132721, 0.258192911337619, 0.255210669954662, 0.252241126055942,
    0.249284212418529, 0.246339863501264, 0.24340801542275, 0.240488605940501,
    0.237581574431238, 0.23468686187233, 0.231804410824339, 0.228934165414681,
    0.226076071322381, 0.223230075763918, 0.220396127480152, 0.217574176724331,
    0.214764175251174, 0.211966076307031, 0.209179834621125, 0.206405406397881,
    0.203642749310335, 0.200891822494657, 0.198152586545776, 0.195425003514135,
    0.192709036903589, 0.190004651670465, 0.187311814223801, 0.1846304924268,
    0.181960655599523, 0.179302274522848, 0.176655321443735, 0.174019770081839,
    0.171395595637506, 0.168782774801212, 0.166181285764482, 0.163591108232366,
    0.161012223437511, 0.158444614155925, 0.15588826472448, 0.153343161060263,
    0.150809290681846, 0.148286642732575, 0.145775208005994, 0.143274978973514,
    0.140785949814445, 0.138308116448551, 0.135841476571254, 0.133386029691669,
    0.130941777173644, 0.12850872228, 0.126086870220186, 0.123676228201597,
    0.12127680548479, 0.11888861344291, 0.116511665625611, 0.114145977827839,
    0.111791568163838, 0.109448457146812, 0.107116667774684, 0.104796225622487,
    0.102487158941935, 0.10018949876881, 0.0979032790388625, 0.095628536713009,
    0.093365311912691, 0.0911136480663738, 0.0888735920682759,
    0.0866451944505581, 0.0844285095703535, 0.082223595813203,
    0.0800305158146631, 0.0778493367020961, 0.0756801303589272,
    0.0735229737139814, 0.0713779490588905, 0.0692451443970068,
    0.0671246538277886, 0.065016577971243, 0.0629210244377582, 0.06083810834954,
    0.0587679529209339, 0.0567106901062031, 0.0546664613248891,
    0.0526354182767924, 0.0506177238609479, 0.0486135532158687,
    0.0466230949019305, 0.0446465522512946, 0.0426841449164746,
    0.0407361106559411, 0.0388027074045262, 0.0368842156885674,
    0.0349809414617162, 0.0330932194585786, 0.0312214171919203,
    0.0293659397581334, 0.0275272356696031, 0.0257058040085489,
    0.0239022033057959, 0.0221170627073089, 0.0203510962300445,
    0.0186051212757247, 0.0168800831525432, 0.0151770883079353,
    0.0134974506017399, 0.0118427578579079, 0.0102149714397015,
    0.00861658276939875, 0.00705087547137324, 0.00552240329925101,
    0.00403797259336304, 0.00260907274610216, 0.0012602859304986,
    0.000477467764609386 };

  emlrtStack st;
  real_T u;
  real_T x;
  real_T z;
  int32_T exitg1;
  int32_T i;
  uint32_T u32[2];
  st.prev = sp;
  st.tls = sp->tls;
  do {
    exitg1 = 0;
    st.site = &kc_emlrtRSI;
    mt19937ar_genrand_uint32_vector(obj, u32);
    i = (int32_T)((u32[1] >> 24U) + 1U);
    z = (((real_T)(u32[0] >> 3U) * 1.6777216E+7 + (real_T)((int32_T)u32[1] &
           16777215)) * 2.2204460492503131E-16 - 1.0) * dv[i];
    if (muDoubleScalarAbs(z) <= dv[i - 1]) {
      exitg1 = 1;
    } else if (i < 256) {
      st.site = &lc_emlrtRSI;
      u = mt19937ar_genrandu(&st, obj);
      if (dv1[i] + u * (dv1[i - 1] - dv1[i]) < muDoubleScalarExp(-0.5 * z * z))
      {
        exitg1 = 1;
      }
    } else {
      do {
        st.site = &mc_emlrtRSI;
        u = mt19937ar_genrandu(&st, obj);
        x = muDoubleScalarLog(u) * 0.273661237329758;
        st.site = &nc_emlrtRSI;
        u = mt19937ar_genrandu(&st, obj);
      } while (!(-2.0 * muDoubleScalarLog(u) > x * x));

      if (z < 0.0) {
        z = x - 3.65415288536101;
      } else {
        z = 3.65415288536101 - x;
      }

      exitg1 = 1;
    }
  } while (exitg1 == 0);

  return z;
}

static void mt19937ar_genrand_uint32_vector(coder_internal_mt19937ar *obj,
  uint32_T u[2])
{
  int32_T j;
  int32_T kk;
  uint32_T statei;
  uint32_T y;
  for (j = 0; j < 2; j++) {
    statei = obj->State[624] + 1U;
    if (statei >= 625U) {
      for (kk = 0; kk < 227; kk++) {
        y = (obj->State[kk] & 2147483648U) | (obj->State[kk + 1] & 2147483647U);
        if ((y & 1U) == 0U) {
          y >>= 1U;
        } else {
          y = y >> 1U ^ 2567483615U;
        }

        obj->State[kk] = obj->State[kk + 397] ^ y;
      }

      for (kk = 0; kk < 396; kk++) {
        y = (obj->State[kk + 227] & 2147483648U) | (obj->State[kk + 228] &
          2147483647U);
        if ((y & 1U) == 0U) {
          y >>= 1U;
        } else {
          y = y >> 1U ^ 2567483615U;
        }

        obj->State[kk + 227] = obj->State[kk] ^ y;
      }

      y = (obj->State[623] & 2147483648U) | (obj->State[0] & 2147483647U);
      if ((y & 1U) == 0U) {
        y >>= 1U;
      } else {
        y = y >> 1U ^ 2567483615U;
      }

      obj->State[623] = obj->State[396] ^ y;
      statei = 1U;
    }

    y = obj->State[(int32_T)statei - 1];
    obj->State[624] = statei;
    y ^= y >> 11U;
    y ^= y << 7U & 2636928640U;
    y ^= y << 15U & 4022730752U;
    y ^= y >> 18U;
    u[j] = y;
  }
}

static real_T mt19937ar_genrandu(const emlrtStack *sp, coder_internal_mt19937ar *
  obj)
{
  static const int32_T iv[2] = { 1, 37 };

  static const int32_T iv1[2] = { 1, 37 };

  static char_T c_u[37] = { 'C', 'o', 'd', 'e', 'r', ':', 'M', 'A', 'T', 'L',
    'A', 'B', ':', 'r', 'a', 'n', 'd', '_', 'i', 'n', 'v', 'a', 'l', 'i', 'd',
    'T', 'w', 'i', 's', 't', 'e', 'r', 'S', 't', 'a', 't', 'e' };

  emlrtStack st;
  const mxArray *b_y;
  const mxArray *m;
  const mxArray *y;
  real_T r;
  int32_T exitg1;
  int32_T i;
  uint32_T u[2];
  char_T b_u[37];
  st.prev = sp;
  st.tls = sp->tls;
  do {
    exitg1 = 0;
    st.site = &oc_emlrtRSI;
    mt19937ar_genrand_uint32_vector(obj, u);
    u[0] >>= 5U;
    u[1] >>= 6U;
    r = 1.1102230246251565E-16 * ((real_T)u[0] * 6.7108864E+7 + (real_T)u[1]);
    if (r == 0.0) {
      if (!is_valid_state(obj->State)) {
        for (i = 0; i < 37; i++) {
          b_u[i] = c_u[i];
        }

        y = NULL;
        m = emlrtCreateCharArray(2, &iv[0]);
        emlrtInitCharArrayR2013a(sp, 37, m, &b_u[0]);
        emlrtAssign(&y, m);
        for (i = 0; i < 37; i++) {
          b_u[i] = c_u[i];
        }

        b_y = NULL;
        m = emlrtCreateCharArray(2, &iv1[0]);
        emlrtInitCharArrayR2013a(sp, 37, m, &b_u[0]);
        emlrtAssign(&b_y, m);
        st.site = &jd_emlrtRSI;
        error(&st, y, getString(&st, b_message(&st, b_y, &i_emlrtMCI),
               &i_emlrtMCI), &i_emlrtMCI);
      }
    } else {
      exitg1 = 1;
    }
  } while (exitg1 == 0);

  return r;
}

static boolean_T is_valid_state(uint32_T mt[625])
{
  int32_T k;
  boolean_T exitg1;
  boolean_T isvalid;

  /* ========================= COPYRIGHT NOTICE ============================ */
  /*  This is a uniform (0,1) pseudorandom number generator based on: */
  /*  */
  /*  A C-program for MT19937, with initialization improved 2002/1/26. */
  /*  Coded by Takuji Nishimura and Makoto Matsumoto. */
  /*  */
  /*  Copyright (C) 1997 - 2002, Makoto Matsumoto and Takuji Nishimura, */
  /*  All rights reserved. */
  /*  */
  /*  Redistribution and use in source and binary forms, with or without */
  /*  modification, are permitted provided that the following conditions */
  /*  are met: */
  /*  */
  /*    1. Redistributions of source code must retain the above copyright */
  /*       notice, this list of conditions and the following disclaimer. */
  /*  */
  /*    2. Redistributions in binary form must reproduce the above copyright */
  /*       notice, this list of conditions and the following disclaimer */
  /*       in the documentation and/or other materials provided with the */
  /*       distribution. */
  /*  */
  /*    3. The names of its contributors may not be used to endorse or */
  /*       promote products derived from this software without specific */
  /*       prior written permission. */
  /*  */
  /*  THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS */
  /*  "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT */
  /*  LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR */
  /*  A PARTICULAR PURPOSE ARE DISCLAIMED.  IN NO EVENT SHALL THE COPYRIGHT */
  /*  OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, */
  /*  SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT */
  /*  LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, */
  /*  DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY */
  /*  THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT */
  /*  (INCLUDING  NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE */
  /*  OF THIS  SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE. */
  /*  */
  /* =============================   END   ================================= */
  if ((mt[624] >= 1U) && (mt[624] < 625U)) {
    isvalid = true;
  } else {
    isvalid = false;
  }

  if (isvalid) {
    isvalid = false;
    k = 0;
    exitg1 = false;
    while ((!exitg1) && (k + 1 < 625)) {
      if (mt[k] == 0U) {
        k++;
      } else {
        isvalid = true;
        exitg1 = true;
      }
    }
  }

  return isvalid;
}

static void RandStream_genericRandn(const emlrtStack *sp,
  coder_internal_RandStream *s, real_T z[56])
{
  static real_T dv[257] = { 0.0, 0.215241895984875, 0.286174591792068,
    0.335737519214422, 0.375121332878378, 0.408389134611989, 0.43751840220787,
    0.46363433679088, 0.487443966139235, 0.50942332960209, 0.529909720661557,
    0.549151702327164, 0.567338257053817, 0.584616766106378, 0.601104617755991,
    0.61689699000775, 0.63207223638606, 0.646695714894993, 0.660822574244419,
    0.674499822837293, 0.687767892795788, 0.700661841106814, 0.713212285190975,
    0.725446140909999, 0.737387211434295, 0.749056662017815, 0.760473406430107,
    0.771654424224568, 0.782615023307232, 0.793369058840623, 0.80392911698997,
    0.814306670135215, 0.824512208752291, 0.834555354086381, 0.844444954909153,
    0.854189171008163, 0.863795545553308, 0.87327106808886, 0.882622229585165,
    0.891855070732941, 0.900975224461221, 0.909987953496718, 0.91889818364959,
    0.927710533401999, 0.936429340286575, 0.945058684468165, 0.953602409881086,
    0.96206414322304, 0.970447311064224, 0.978755155294224, 0.986990747099062,
    0.99515699963509, 1.00325667954467, 1.01129241744, 1.01926671746548,
    1.02718196603564, 1.03504043983344, 1.04284431314415, 1.05059566459093,
    1.05829648333067, 1.06594867476212, 1.07355406579244, 1.0811144097034,
    1.08863139065398, 1.09610662785202, 1.10354167942464, 1.11093804601357,
    1.11829717411934, 1.12562045921553, 1.13290924865253, 1.14016484436815,
    1.14738850542085, 1.15458145035993, 1.16174485944561, 1.16887987673083,
    1.17598761201545, 1.18306914268269, 1.19012551542669, 1.19715774787944,
    1.20416683014438, 1.2111537262437, 1.21811937548548, 1.22506469375653,
    1.23199057474614, 1.23889789110569, 1.24578749554863, 1.2526602218949,
    1.25951688606371, 1.26635828701823, 1.27318520766536, 1.27999841571382,
    1.28679866449324, 1.29358669373695, 1.30036323033084, 1.30712898903073,
    1.31388467315022, 1.32063097522106, 1.32736857762793, 1.33409815321936,
    1.3408203658964, 1.34753587118059, 1.35424531676263, 1.36094934303328,
    1.36764858359748, 1.37434366577317, 1.38103521107586, 1.38772383568998,
    1.39441015092814, 1.40109476367925, 1.4077782768464, 1.41446128977547,
    1.42114439867531, 1.42782819703026, 1.43451327600589, 1.44120022484872,
    1.44788963128058, 1.45458208188841, 1.46127816251028, 1.46797845861808,
    1.47468355569786, 1.48139403962819, 1.48811049705745, 1.49483351578049,
    1.50156368511546, 1.50830159628131, 1.51504784277671, 1.521803020761,
    1.52856772943771, 1.53534257144151, 1.542128153229, 1.54892508547417,
    1.55573398346918, 1.56255546753104, 1.56939016341512, 1.57623870273591,
    1.58310172339603, 1.58997987002419, 1.59687379442279, 1.60378415602609,
    1.61071162236983, 1.61765686957301, 1.62462058283303, 1.63160345693487,
    1.63860619677555, 1.64562951790478, 1.65267414708306, 1.65974082285818,
    1.66683029616166, 1.67394333092612, 1.68108070472517, 1.68824320943719,
    1.69543165193456, 1.70264685479992, 1.7098896570713, 1.71716091501782,
    1.72446150294804, 1.73179231405296, 1.73915426128591, 1.74654827828172,
    1.75397532031767, 1.76143636531891, 1.76893241491127, 1.77646449552452,
    1.78403365954944, 1.79164098655216, 1.79928758454972, 1.80697459135082,
    1.81470317596628, 1.82247454009388, 1.83028991968276, 1.83815058658281,
    1.84605785028518, 1.8540130597602, 1.86201760539967, 1.87007292107127,
    1.878180486293, 1.88634182853678, 1.8945585256707, 1.90283220855043,
    1.91116456377125, 1.91955733659319, 1.92801233405266, 1.93653142827569,
    1.94511656000868, 1.95376974238465, 1.96249306494436, 1.97128869793366,
    1.98015889690048, 1.98910600761744, 1.99813247135842, 2.00724083056053,
    2.0164337349062, 2.02571394786385, 2.03508435372962, 2.04454796521753,
    2.05410793165065, 2.06376754781173, 2.07353026351874, 2.0833996939983,
    2.09337963113879, 2.10347405571488, 2.11368715068665, 2.12402331568952,
    2.13448718284602, 2.14508363404789, 2.15581781987674, 2.16669518035431,
    2.17772146774029, 2.18890277162636, 2.20024554661128, 2.21175664288416,
    2.22344334009251, 2.23531338492992, 2.24737503294739, 2.25963709517379,
    2.27210899022838, 2.28480080272449, 2.29772334890286, 2.31088825060137,
    2.32430801887113, 2.33799614879653, 2.35196722737914, 2.36623705671729,
    2.38082279517208, 2.39574311978193, 2.41101841390112, 2.42667098493715,
    2.44272531820036, 2.4592083743347, 2.47614993967052, 2.49358304127105,
    2.51154444162669, 2.53007523215985, 2.54922155032478, 2.56903545268184,
    2.58957598670829, 2.61091051848882, 2.63311639363158, 2.65628303757674,
    2.68051464328574, 2.70593365612306, 2.73268535904401, 2.76094400527999,
    2.79092117400193, 2.82287739682644, 2.85713873087322, 2.89412105361341,
    2.93436686720889, 2.97860327988184, 3.02783779176959, 3.08352613200214,
    3.147889289518, 3.2245750520478, 3.32024473383983, 3.44927829856143,
    3.65415288536101, 3.91075795952492 };

  static real_T dv1[257] = { 1.0, 0.977101701267673, 0.959879091800108,
    0.9451989534423, 0.932060075959231, 0.919991505039348, 0.908726440052131,
    0.898095921898344, 0.887984660755834, 0.878309655808918, 0.869008688036857,
    0.860033621196332, 0.851346258458678, 0.842915653112205, 0.834716292986884,
    0.826726833946222, 0.818929191603703, 0.811307874312656, 0.803849483170964,
    0.796542330422959, 0.789376143566025, 0.782341832654803, 0.775431304981187,
    0.768637315798486, 0.761953346836795, 0.755373506507096, 0.748892447219157,
    0.742505296340151, 0.736207598126863, 0.729995264561476, 0.72386453346863,
    0.717811932630722, 0.711834248878248, 0.705928501332754, 0.700091918136512,
    0.694321916126117, 0.688616083004672, 0.682972161644995, 0.677388036218774,
    0.671861719897082, 0.66639134390875, 0.660975147776663, 0.655611470579697,
    0.650298743110817, 0.645035480820822, 0.639820277453057, 0.634651799287624,
    0.629528779924837, 0.624450015547027, 0.619414360605834, 0.614420723888914,
    0.609468064925773, 0.604555390697468, 0.599681752619125, 0.594846243767987,
    0.590047996332826, 0.585286179263371, 0.580559996100791, 0.575868682972354,
    0.571211506735253, 0.566587763256165, 0.561996775814525, 0.557437893618766,
    0.552910490425833, 0.548413963255266, 0.543947731190026, 0.539511234256952,
    0.535103932380458, 0.530725304403662, 0.526374847171684, 0.522052074672322,
    0.517756517229756, 0.513487720747327, 0.509245245995748, 0.505028667943468,
    0.500837575126149, 0.49667156905249, 0.492530263643869, 0.488413284705458,
    0.484320269426683, 0.480250865909047, 0.476204732719506, 0.47218153846773,
    0.468180961405694, 0.464202689048174, 0.460246417812843, 0.456311852678716,
    0.452398706861849, 0.448506701507203, 0.444635565395739, 0.440785034665804,
    0.436954852547985, 0.433144769112652, 0.429354541029442, 0.425583931338022,
    0.421832709229496, 0.418100649837848, 0.414387534040891, 0.410693148270188,
    0.407017284329473, 0.403359739221114, 0.399720314980197, 0.396098818515832,
    0.392495061459315, 0.388908860018789, 0.385340034840077, 0.381788410873393,
    0.378253817245619, 0.374736087137891, 0.371235057668239, 0.367750569779032,
    0.364282468129004, 0.360830600989648, 0.357394820145781, 0.353974980800077,
    0.350570941481406, 0.347182563956794, 0.343809713146851, 0.340452257044522,
    0.337110066637006, 0.333783015830718, 0.330470981379163, 0.327173842813601,
    0.323891482376391, 0.320623784956905, 0.317370638029914, 0.314131931596337,
    0.310907558126286, 0.307697412504292, 0.30450139197665, 0.301319396100803,
    0.298151326696685, 0.294997087799962, 0.291856585617095, 0.288729728482183,
    0.285616426815502, 0.282516593083708, 0.279430141761638, 0.276356989295668,
    0.273297054068577, 0.270250256365875, 0.267216518343561, 0.264195763997261,
    0.261187919132721, 0.258192911337619, 0.255210669954662, 0.252241126055942,
    0.249284212418529, 0.246339863501264, 0.24340801542275, 0.240488605940501,
    0.237581574431238, 0.23468686187233, 0.231804410824339, 0.228934165414681,
    0.226076071322381, 0.223230075763918, 0.220396127480152, 0.217574176724331,
    0.214764175251174, 0.211966076307031, 0.209179834621125, 0.206405406397881,
    0.203642749310335, 0.200891822494657, 0.198152586545776, 0.195425003514135,
    0.192709036903589, 0.190004651670465, 0.187311814223801, 0.1846304924268,
    0.181960655599523, 0.179302274522848, 0.176655321443735, 0.174019770081839,
    0.171395595637506, 0.168782774801212, 0.166181285764482, 0.163591108232366,
    0.161012223437511, 0.158444614155925, 0.15588826472448, 0.153343161060263,
    0.150809290681846, 0.148286642732575, 0.145775208005994, 0.143274978973514,
    0.140785949814445, 0.138308116448551, 0.135841476571254, 0.133386029691669,
    0.130941777173644, 0.12850872228, 0.126086870220186, 0.123676228201597,
    0.12127680548479, 0.11888861344291, 0.116511665625611, 0.114145977827839,
    0.111791568163838, 0.109448457146812, 0.107116667774684, 0.104796225622487,
    0.102487158941935, 0.10018949876881, 0.0979032790388625, 0.095628536713009,
    0.093365311912691, 0.0911136480663738, 0.0888735920682759,
    0.0866451944505581, 0.0844285095703535, 0.082223595813203,
    0.0800305158146631, 0.0778493367020961, 0.0756801303589272,
    0.0735229737139814, 0.0713779490588905, 0.0692451443970068,
    0.0671246538277886, 0.065016577971243, 0.0629210244377582, 0.06083810834954,
    0.0587679529209339, 0.0567106901062031, 0.0546664613248891,
    0.0526354182767924, 0.0506177238609479, 0.0486135532158687,
    0.0466230949019305, 0.0446465522512946, 0.0426841449164746,
    0.0407361106559411, 0.0388027074045262, 0.0368842156885674,
    0.0349809414617162, 0.0330932194585786, 0.0312214171919203,
    0.0293659397581334, 0.0275272356696031, 0.0257058040085489,
    0.0239022033057959, 0.0221170627073089, 0.0203510962300445,
    0.0186051212757247, 0.0168800831525432, 0.0151770883079353,
    0.0134974506017399, 0.0118427578579079, 0.0102149714397015,
    0.00861658276939875, 0.00705087547137324, 0.00552240329925101,
    0.00403797259336304, 0.00260907274610216, 0.0012602859304986,
    0.000477467764609386 };

  emlrtStack b_st;
  emlrtStack c_st;
  emlrtStack st;
  real_T b_u[2];
  real_T b_s;
  real_T r;
  real_T u;
  int32_T exitg1;
  int32_T k;
  uint32_T ik;
  st.prev = sp;
  st.tls = sp->tls;
  b_st.prev = &st;
  b_st.tls = st.tls;
  c_st.prev = &b_st;
  c_st.tls = b_st.tls;
  if (s->NtMethod == coder_internal_RngNt_ziggurat) {
    st.site = &pc_emlrtRSI;
    for (k = 0; k < 56; k++) {
      b_st.site = &sc_emlrtRSI;
      do {
        exitg1 = 0;
        c_st.site = &tc_emlrtRSI;
        RandStream_rand(&c_st, s, b_u);
        ik = (uint32_T)(256.0 * b_u[0]) + 1U;
        r = (2.0 * b_u[1] - 1.0) * dv[(int32_T)ik];
        if (muDoubleScalarAbs(r) <= dv[(int32_T)ik - 1]) {
          exitg1 = 1;
        } else if (ik < 256U) {
          c_st.site = &uc_emlrtRSI;
          b_u[0] = b_RandStream_rand(&c_st, s);
          if (dv1[(int32_T)ik] + b_u[0] * (dv1[(int32_T)ik - 1] - dv1[(int32_T)
               ik]) < muDoubleScalarExp(-0.5 * r * r)) {
            exitg1 = 1;
          }
        } else {
          do {
            c_st.site = &vc_emlrtRSI;
            RandStream_rand(&c_st, s, b_u);
            u = muDoubleScalarLog(b_u[0]) * 0.273661237329758;
          } while (!(u * u < -2.0 * muDoubleScalarLog(b_u[1])));

          if (r < 0.0) {
            r = u - 3.65415288536101;
          } else {
            r = 3.65415288536101 - u;
          }

          exitg1 = 1;
        }
      } while (exitg1 == 0);

      z[k] = r;
    }
  } else if (s->NtMethod == coder_internal_RngNt_polar) {
    st.site = &qc_emlrtRSI;
    for (k = 0; k < 56; k++) {
      b_st.site = &yc_emlrtRSI;
      if (s->HaveSavedPolarValue) {
        s->HaveSavedPolarValue = false;
        r = s->SavedPolarValue;
      } else {
        do {
          c_st.site = &ad_emlrtRSI;
          RandStream_rand(&c_st, s, b_u);
          r = 2.0 * b_u[0] - 1.0;
          b_s = 2.0 * b_u[1] - 1.0;
          u = r * r + b_s * b_s;
        } while (!(u <= 1.0));

        u = muDoubleScalarSqrt(-2.0 * muDoubleScalarLog(u) / u);
        r *= u;
        s->HaveSavedPolarValue = true;
        s->SavedPolarValue = b_s * u;
      }

      z[k] = r;
    }
  } else {
    st.site = &rc_emlrtRSI;
    for (k = 0; k < 56; k++) {
      b_st.site = &bd_emlrtRSI;
      c_st.site = &cd_emlrtRSI;
      u = b_RandStream_rand(&c_st, s);
      if (muDoubleScalarAbs(u - 0.5) <= 0.425) {
        r = 0.180625 - (u - 0.5) * (u - 0.5);
        r = (u - 0.5) * (((((((2509.0809287301227 * r + 33430.575583588128) * r
                              + 67265.7709270087) * r + 45921.95393154987) * r +
                            13731.693765509461) * r + 1971.5909503065513) * r +
                          133.14166789178438) * r + 3.3871328727963665) /
          (((((((5226.4952788528544 * r + 28729.085735721943) * r +
                39307.895800092709) * r + 21213.794301586597) * r +
              5394.1960214247511) * r + 687.18700749205789) * r +
            42.313330701600911) * r + 1.0);
      } else {
        if (u - 0.5 < 0.0) {
          r = muDoubleScalarSqrt(-muDoubleScalarLog(u));
        } else {
          r = muDoubleScalarSqrt(-muDoubleScalarLog(1.0 - u));
        }

        if (r <= 5.0) {
          r -= 1.6;
          r = (((((((0.00077454501427834139 * r + 0.022723844989269184) * r +
                    0.24178072517745061) * r + 1.2704582524523684) * r +
                  3.6478483247632045) * r + 5.769497221460691) * r +
                4.6303378461565456) * r + 1.4234371107496835) /
            (((((((1.0507500716444169E-9 * r + 0.00054759380849953455) * r +
                  0.015198666563616457) * r + 0.14810397642748008) * r +
                0.6897673349851) * r + 1.6763848301838038) * r +
              2.053191626637759) * r + 1.0);
        } else {
          r -= 5.0;
          r = (((((((2.0103343992922881E-7 * r + 2.7115555687434876E-5) * r +
                    0.0012426609473880784) * r + 0.026532189526576124) * r +
                  0.29656057182850487) * r + 1.7848265399172913) * r +
                5.4637849111641144) * r + 6.6579046435011033) /
            (((((((2.0442631033899397E-15 * r + 1.4215117583164459E-7) * r +
                  1.8463183175100548E-5) * r + 0.00078686913114561329) * r +
                0.014875361290850615) * r + 0.13692988092273581) * r +
              0.599832206555888) * r + 1.0);
        }

        if (u - 0.5 < 0.0) {
          r = -r;
        }
      }

      z[k] = r;
    }
  }
}

static void RandStream_rand(const emlrtStack *sp, coder_internal_RandStream *s,
  real_T u[2])
{
  coder_internal_mt19937ar *obj;
  emlrtStack b_st;
  emlrtStack st;
  int32_T k;
  st.prev = sp;
  st.tls = sp->tls;
  b_st.prev = &st;
  b_st.tls = st.tls;
  st.site = &wc_emlrtRSI;
  obj = s->Generator;
  for (k = 0; k < 2; k++) {
    b_st.site = &xc_emlrtRSI;
    u[k] = b_mt19937ar_genrandu(&b_st, obj);
  }
}

static real_T b_mt19937ar_genrandu(const emlrtStack *sp,
  coder_internal_mt19937ar *obj)
{
  static const int32_T iv[2] = { 1, 37 };

  static const int32_T iv1[2] = { 1, 37 };

  static char_T c_u[37] = { 'C', 'o', 'd', 'e', 'r', ':', 'M', 'A', 'T', 'L',
    'A', 'B', ':', 'r', 'a', 'n', 'd', '_', 'i', 'n', 'v', 'a', 'l', 'i', 'd',
    'T', 'w', 'i', 's', 't', 'e', 'r', 'S', 't', 'a', 't', 'e' };

  emlrtStack st;
  const mxArray *b_y;
  const mxArray *m;
  const mxArray *y;
  real_T r;
  int32_T exitg1;
  int32_T i;
  uint32_T u[2];
  char_T b_u[37];
  st.prev = sp;
  st.tls = sp->tls;
  do {
    exitg1 = 0;
    st.site = &oc_emlrtRSI;
    mt19937ar_genrand_uint32_vector(obj, u);
    u[0] >>= 5U;
    u[1] >>= 6U;
    r = 1.1102230246251565E-16 * ((real_T)u[0] * 6.7108864E+7 + (real_T)u[1]);
    if (r == 0.0) {
      if (!is_valid_state(obj->State)) {
        for (i = 0; i < 37; i++) {
          b_u[i] = c_u[i];
        }

        y = NULL;
        m = emlrtCreateCharArray(2, &iv[0]);
        emlrtInitCharArrayR2013a(sp, 37, m, &b_u[0]);
        emlrtAssign(&y, m);
        for (i = 0; i < 37; i++) {
          b_u[i] = c_u[i];
        }

        b_y = NULL;
        m = emlrtCreateCharArray(2, &iv1[0]);
        emlrtInitCharArrayR2013a(sp, 37, m, &b_u[0]);
        emlrtAssign(&b_y, m);
        st.site = &jd_emlrtRSI;
        error(&st, y, getString(&st, b_message(&st, b_y, &i_emlrtMCI),
               &i_emlrtMCI), &i_emlrtMCI);
      }
    } else {
      exitg1 = 1;
    }
  } while (exitg1 == 0);

  return r;
}

static real_T b_RandStream_rand(const emlrtStack *sp, coder_internal_RandStream *
  s)
{
  coder_internal_mt19937ar *obj;
  emlrtStack b_st;
  emlrtStack st;
  st.prev = sp;
  st.tls = sp->tls;
  b_st.prev = &st;
  b_st.tls = st.tls;
  st.site = &wc_emlrtRSI;
  obj = s->Generator;
  b_st.site = &xc_emlrtRSI;
  return b_mt19937ar_genrandu(&b_st, obj);
}

static const mxArray *message(const emlrtStack *sp, const mxArray *b, const
  mxArray *c, emlrtMCInfo *location)
{
  const mxArray *pArrays[2];
  const mxArray *m;
  pArrays[0] = b;
  pArrays[1] = c;
  return emlrtCallMATLABR2012b(sp, 1, &m, 2, pArrays, "message", true, location);
}

static const mxArray *getString(const emlrtStack *sp, const mxArray *b,
  emlrtMCInfo *location)
{
  const mxArray *m;
  const mxArray *pArray;
  pArray = b;
  return emlrtCallMATLABR2012b(sp, 1, &m, 1, &pArray, "getString", true,
    location);
}

static void error(const emlrtStack *sp, const mxArray *b, const mxArray *c,
                  emlrtMCInfo *location)
{
  const mxArray *pArrays[2];
  pArrays[0] = b;
  pArrays[1] = c;
  emlrtCallMATLABR2012b(sp, 0, NULL, 2, pArrays, "error", true, location);
}

static const mxArray *b_message(const emlrtStack *sp, const mxArray *b,
  emlrtMCInfo *location)
{
  const mxArray *m;
  const mxArray *pArray;
  pArray = b;
  return emlrtCallMATLABR2012b(sp, 1, &m, 1, &pArray, "message", true, location);
}

static real_T eml_rand_mt19937ar(const emlrtStack *sp, uint32_T d_state[625])
{
  static const int32_T iv[2] = { 1, 37 };

  static const int32_T iv1[2] = { 1, 37 };

  static char_T c_u[37] = { 'C', 'o', 'd', 'e', 'r', ':', 'M', 'A', 'T', 'L',
    'A', 'B', ':', 'r', 'a', 'n', 'd', '_', 'i', 'n', 'v', 'a', 'l', 'i', 'd',
    'T', 'w', 'i', 's', 't', 'e', 'r', 'S', 't', 'a', 't', 'e' };

  emlrtStack b_st;
  emlrtStack st;
  const mxArray *b_y;
  const mxArray *c_y;
  const mxArray *m;
  real_T r;
  int32_T exitg1;
  int32_T k;
  int32_T kk;
  uint32_T u[2];
  uint32_T mti;
  uint32_T y;
  char_T b_u[37];
  boolean_T exitg2;
  boolean_T isvalid;
  st.prev = sp;
  st.tls = sp->tls;
  st.site = &tb_emlrtRSI;
  b_st.prev = &st;
  b_st.tls = st.tls;

  /* ========================= COPYRIGHT NOTICE ============================ */
  /*  This is a uniform (0,1) pseudorandom number generator based on:        */
  /*                                                                         */
  /*  A C-program for MT19937, with initialization improved 2002/1/26.       */
  /*  Coded by Takuji Nishimura and Makoto Matsumoto.                        */
  /*                                                                         */
  /*  Copyright (C) 1997 - 2002, Makoto Matsumoto and Takuji Nishimura,      */
  /*  All rights reserved.                                                   */
  /*                                                                         */
  /*  Redistribution and use in source and binary forms, with or without     */
  /*  modification, are permitted provided that the following conditions     */
  /*  are met:                                                               */
  /*                                                                         */
  /*    1. Redistributions of source code must retain the above copyright    */
  /*       notice, this list of conditions and the following disclaimer.     */
  /*                                                                         */
  /*    2. Redistributions in binary form must reproduce the above copyright */
  /*       notice, this list of conditions and the following disclaimer      */
  /*       in the documentation and/or other materials provided with the     */
  /*       distribution.                                                     */
  /*                                                                         */
  /*    3. The names of its contributors may not be used to endorse or       */
  /*       promote products derived from this software without specific      */
  /*       prior written permission.                                         */
  /*                                                                         */
  /*  THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS    */
  /*  "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT      */
  /*  LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR  */
  /*  A PARTICULAR PURPOSE ARE DISCLAIMED.  IN NO EVENT SHALL THE COPYRIGHT  */
  /*  OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,  */
  /*  SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT       */
  /*  LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,  */
  /*  DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY  */
  /*  THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT    */
  /*  (INCLUDING  NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE */
  /*  OF THIS  SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.  */
  /*                                                                         */
  /* =============================   END   ================================= */
  do {
    exitg1 = 0;
    b_st.site = &ub_emlrtRSI;
    for (k = 0; k < 2; k++) {
      mti = d_state[624] + 1U;
      if (mti >= 625U) {
        for (kk = 0; kk < 227; kk++) {
          y = (d_state[kk] & 2147483648U) | (d_state[kk + 1] & 2147483647U);
          if ((y & 1U) == 0U) {
            y >>= 1U;
          } else {
            y = y >> 1U ^ 2567483615U;
          }

          d_state[kk] = d_state[kk + 397] ^ y;
        }

        for (kk = 0; kk < 396; kk++) {
          y = (d_state[kk + 227] & 2147483648U) | (d_state[kk + 228] &
            2147483647U);
          if ((y & 1U) == 0U) {
            y >>= 1U;
          } else {
            y = y >> 1U ^ 2567483615U;
          }

          d_state[kk + 227] = d_state[kk] ^ y;
        }

        y = (d_state[623] & 2147483648U) | (d_state[0] & 2147483647U);
        if ((y & 1U) == 0U) {
          y >>= 1U;
        } else {
          y = y >> 1U ^ 2567483615U;
        }

        d_state[623] = d_state[396] ^ y;
        mti = 1U;
      }

      y = d_state[(int32_T)mti - 1];
      d_state[624] = mti;
      y ^= y >> 11U;
      y ^= y << 7U & 2636928640U;
      y ^= y << 15U & 4022730752U;
      y ^= y >> 18U;
      u[k] = y;
    }

    r = 1.1102230246251565E-16 * ((real_T)(u[0] >> 5U) * 6.7108864E+7 + (real_T)
      (u[1] >> 6U));
    if (r == 0.0) {
      if ((d_state[624] >= 1U) && (d_state[624] < 625U)) {
        isvalid = true;
      } else {
        isvalid = false;
      }

      if (isvalid) {
        isvalid = false;
        k = 0;
        exitg2 = false;
        while ((!exitg2) && (k + 1 < 625)) {
          if (d_state[k] == 0U) {
            k++;
          } else {
            isvalid = true;
            exitg2 = true;
          }
        }
      }

      if (!isvalid) {
        for (k = 0; k < 37; k++) {
          b_u[k] = c_u[k];
        }

        b_y = NULL;
        m = emlrtCreateCharArray(2, &iv[0]);
        emlrtInitCharArrayR2013a(&st, 37, m, &b_u[0]);
        emlrtAssign(&b_y, m);
        for (k = 0; k < 37; k++) {
          b_u[k] = c_u[k];
        }

        c_y = NULL;
        m = emlrtCreateCharArray(2, &iv1[0]);
        emlrtInitCharArrayR2013a(&st, 37, m, &b_u[0]);
        emlrtAssign(&c_y, m);
        b_st.site = &id_emlrtRSI;
        error(&b_st, b_y, getString(&b_st, b_message(&b_st, c_y, &e_emlrtMCI),
               &e_emlrtMCI), &e_emlrtMCI);
      }
    } else {
      exitg1 = 1;
    }
  } while (exitg1 == 0);

  return r;
}

static void init_simulink_io_address(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance)
{
  moduleInstance->emlrtRootTLSGlobal = (void *)cgxertGetEMLRTCtx
    (moduleInstance->S);
  moduleInstance->u0 = (creal_T (*)[56])cgxertGetInputPortSignal
    (moduleInstance->S, 0);
  moduleInstance->b_y0 = (creal_T (*)[56])cgxertGetOutputPortSignal
    (moduleInstance->S, 0);
}

/* CGXE Glue Code */
static void mdlOutputs_kD4TLmpuGUj2o65WvpmNi(SimStruct *S, int_T tid)
{
  InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance =
    (InstanceStruct_kD4TLmpuGUj2o65WvpmNi *)cgxertGetRuntimeInstance(S);
  cgxe_mdl_outputs(moduleInstance);
}

static void mdlInitialize_kD4TLmpuGUj2o65WvpmNi(SimStruct *S)
{
  InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance =
    (InstanceStruct_kD4TLmpuGUj2o65WvpmNi *)cgxertGetRuntimeInstance(S);
  cgxe_mdl_initialize(moduleInstance);
}

static void mdlUpdate_kD4TLmpuGUj2o65WvpmNi(SimStruct *S, int_T tid)
{
  InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance =
    (InstanceStruct_kD4TLmpuGUj2o65WvpmNi *)cgxertGetRuntimeInstance(S);
  cgxe_mdl_update(moduleInstance);
}

static void mdlTerminate_kD4TLmpuGUj2o65WvpmNi(SimStruct *S)
{
  InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance =
    (InstanceStruct_kD4TLmpuGUj2o65WvpmNi *)cgxertGetRuntimeInstance(S);
  cgxe_mdl_terminate(moduleInstance);
  free((void *)moduleInstance);
}

static void mdlEnable_kD4TLmpuGUj2o65WvpmNi(SimStruct *S)
{
  InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance =
    (InstanceStruct_kD4TLmpuGUj2o65WvpmNi *)cgxertGetRuntimeInstance(S);
  cgxe_mdl_enable(moduleInstance);
}

static void mdlDisable_kD4TLmpuGUj2o65WvpmNi(SimStruct *S)
{
  InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance =
    (InstanceStruct_kD4TLmpuGUj2o65WvpmNi *)cgxertGetRuntimeInstance(S);
  cgxe_mdl_disable(moduleInstance);
}

static void mdlStart_kD4TLmpuGUj2o65WvpmNi(SimStruct *S)
{
  InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance =
    (InstanceStruct_kD4TLmpuGUj2o65WvpmNi *)calloc(1, sizeof
    (InstanceStruct_kD4TLmpuGUj2o65WvpmNi));
  moduleInstance->S = S;
  cgxertSetRuntimeInstance(S, (void *)moduleInstance);
  ssSetmdlOutputs(S, mdlOutputs_kD4TLmpuGUj2o65WvpmNi);
  ssSetmdlInitializeConditions(S, mdlInitialize_kD4TLmpuGUj2o65WvpmNi);
  ssSetmdlUpdate(S, mdlUpdate_kD4TLmpuGUj2o65WvpmNi);
  ssSetmdlTerminate(S, mdlTerminate_kD4TLmpuGUj2o65WvpmNi);
  ssSetmdlEnable(S, mdlEnable_kD4TLmpuGUj2o65WvpmNi);
  ssSetmdlDisable(S, mdlDisable_kD4TLmpuGUj2o65WvpmNi);
  cgxe_mdl_start(moduleInstance);

  {
    uint_T options = ssGetOptions(S);
    options |= SS_OPTION_RUNTIME_EXCEPTION_FREE_CODE;
    ssSetOptions(S, options);
  }
}

static void mdlProcessParameters_kD4TLmpuGUj2o65WvpmNi(SimStruct *S)
{
}

void method_dispatcher_kD4TLmpuGUj2o65WvpmNi(SimStruct *S, int_T method, void
  *data)
{
  switch (method) {
   case SS_CALL_MDL_START:
    mdlStart_kD4TLmpuGUj2o65WvpmNi(S);
    break;

   case SS_CALL_MDL_PROCESS_PARAMETERS:
    mdlProcessParameters_kD4TLmpuGUj2o65WvpmNi(S);
    break;

   default:
    /* Unhandled method */
    /*
       sf_mex_error_message("Stateflow Internal Error:\n"
       "Error calling method dispatcher for module: kD4TLmpuGUj2o65WvpmNi.\n"
       "Can't handle method %d.\n", method);
     */
    break;
  }
}

mxArray *cgxe_kD4TLmpuGUj2o65WvpmNi_BuildInfoUpdate(void)
{
  mxArray * mxBIArgs;
  mxArray * elem_1;
  mxArray * elem_2;
  mxArray * elem_3;
  mxArray * elem_4;
  mxArray * elem_5;
  mxArray * elem_6;
  mxArray * elem_7;
  mxArray * elem_8;
  mxArray * elem_9;
  mxArray * elem_10;
  mxArray * elem_11;
  mxArray * elem_12;
  mxArray * elem_13;
  mxArray * elem_14;
  mxArray * elem_15;
  mxArray * elem_16;
  double * pointer;
  mxBIArgs = mxCreateCellMatrix(1,3);
  elem_1 = mxCreateCellMatrix(1,6);
  elem_2 = mxCreateCellMatrix(0,0);
  mxSetCell(elem_1,0,elem_2);
  elem_3 = mxCreateCellMatrix(1,4);
  elem_4 = mxCreateString("addIncludeFiles");
  mxSetCell(elem_3,0,elem_4);
  elem_5 = mxCreateCellMatrix(1,1);
  elem_6 = mxCreateString("<time.h>");
  mxSetCell(elem_5,0,elem_6);
  mxSetCell(elem_3,1,elem_5);
  elem_7 = mxCreateCellMatrix(1,1);
  elem_8 = mxCreateString("");
  mxSetCell(elem_7,0,elem_8);
  mxSetCell(elem_3,2,elem_7);
  elem_9 = mxCreateCellMatrix(1,1);
  elem_10 = mxCreateString("");
  mxSetCell(elem_9,0,elem_10);
  mxSetCell(elem_3,3,elem_9);
  mxSetCell(elem_1,1,elem_3);
  elem_11 = mxCreateCellMatrix(0,0);
  mxSetCell(elem_1,2,elem_11);
  elem_12 = mxCreateCellMatrix(0,0);
  mxSetCell(elem_1,3,elem_12);
  elem_13 = mxCreateCellMatrix(0,0);
  mxSetCell(elem_1,4,elem_13);
  elem_14 = mxCreateCellMatrix(0,0);
  mxSetCell(elem_1,5,elem_14);
  mxSetCell(mxBIArgs,0,elem_1);
  elem_15 = mxCreateDoubleMatrix(0,0, mxREAL);
  pointer = mxGetPr(elem_15);
  mxSetCell(mxBIArgs,1,elem_15);
  elem_16 = mxCreateCellMatrix(1,0);
  mxSetCell(mxBIArgs,2,elem_16);
  return mxBIArgs;
}

mxArray *cgxe_kD4TLmpuGUj2o65WvpmNi_fallback_info(void)
{
  const char* fallbackInfoFields[] = { "fallbackType", "incompatiableSymbol" };

  mxArray* fallbackInfoStruct = mxCreateStructMatrix(1, 1, 2, fallbackInfoFields);
  mxArray* fallbackType = mxCreateString("incompatibleFunction");
  mxArray* incompatibleSymbol = mxCreateString("time");
  mxSetFieldByNumber(fallbackInfoStruct, 0, 0, fallbackType);
  mxSetFieldByNumber(fallbackInfoStruct, 0, 1, incompatibleSymbol);
  return fallbackInfoStruct;
}


==> Figures/final Machine Learning base DOA Estimator/slprj/_cgxe/MachineLearningBaseDOAEstimator/src/modelInterface.h <==
/* Model Interface Include files */

#include "MachineLearningBaseDOAEstimator_cgxe.h"


==> Figures/final Machine Learning base DOA Estimator/slprj/_cgxe/MachineLearningBaseDOAEstimator/src/multiword_types.h <==
#ifndef MULTIWORD_TYPES_H
#define MULTIWORD_TYPES_H
#include "rtwtypes.h"

/*
 * MultiWord supporting definitions
 */
typedef long long longlong_T;

/*
 * MultiWord types
 */
typedef struct {
  uint64_T chunks[2];
} int128m_T;

typedef struct {
  int128m_T re;
  int128m_T im;
} cint128m_T;

typedef struct {
  uint64_T chunks[2];
} uint128m_T;

typedef struct {
  uint128m_T re;
  uint128m_T im;
} cuint128m_T;

typedef struct {
  uint64_T chunks[3];
} int192m_T;

typedef struct {
  int192m_T re;
  int192m_T im;
} cint192m_T;

typedef struct {
  uint64_T chunks[3];
} uint192m_T;

typedef struct {
  uint192m_T re;
  uint192m_T im;
} cuint192m_T;

typedef struct {
  uint64_T chunks[4];
} int256m_T;

typedef struct {
  int256m_T re;
  int256m_T im;
} cint256m_T;

typedef struct {
  uint64_T chunks[4];
} uint256m_T;

typedef struct {
  uint256m_T re;
  uint256m_T im;
} cuint256m_T;

typedef struct {
  uint64_T chunks[5];
} int320m_T;

typedef struct {
  int320m_T re;
  int320m_T im;
} cint320m_T;

typedef struct {
  uint64_T chunks[5];
} uint320m_T;

typedef struct {
  uint320m_T re;
  uint320m_T im;
} cuint320m_T;

typedef struct {
  uint64_T chunks[6];
} int384m_T;

typedef struct {
  int384m_T re;
  int384m_T im;
} cint384m_T;

typedef struct {
  uint64_T chunks[6];
} uint384m_T;

typedef struct {
  uint384m_T re;
  uint384m_T im;
} cuint384m_T;

typedef struct {
  uint64_T chunks[7];
} int448m_T;

typedef struct {
  int448m_T re;
  int448m_T im;
} cint448m_T;

typedef struct {
  uint64_T chunks[7];
} uint448m_T;

typedef struct {
  uint448m_T re;
  uint448m_T im;
} cuint448m_T;

typedef struct {
  uint64_T chunks[8];
} int512m_T;

typedef struct {
  int512m_T re;
  int512m_T im;
} cint512m_T;

typedef struct {
  uint64_T chunks[8];
} uint512m_T;

typedef struct {
  uint512m_T re;
  uint512m_T im;
} cuint512m_T;

typedef struct {
  uint64_T chunks[9];
} int576m_T;

typedef struct {
  int576m_T re;
  int576m_T im;
} cint576m_T;

typedef struct {
  uint64_T chunks[9];
} uint576m_T;

typedef struct {
  uint576m_T re;
  uint576m_T im;
} cuint576m_T;

typedef struct {
  uint64_T chunks[10];
} int640m_T;

typedef struct {
  int640m_T re;
  int640m_T im;
} cint640m_T;

typedef struct {
  uint64_T chunks[10];
} uint640m_T;

typedef struct {
  uint640m_T re;
  uint640m_T im;
} cuint640m_T;

typedef struct {
  uint64_T chunks[11];
} int704m_T;

typedef struct {
  int704m_T re;
  int704m_T im;
} cint704m_T;

typedef struct {
  uint64_T chunks[11];
} uint704m_T;

typedef struct {
  uint704m_T re;
  uint704m_T im;
} cuint704m_T;

typedef struct {
  uint64_T chunks[12];
} int768m_T;

typedef struct {
  int768m_T re;
  int768m_T im;
} cint768m_T;

typedef struct {
  uint64_T chunks[12];
} uint768m_T;

typedef struct {
  uint768m_T re;
  uint768m_T im;
} cuint768m_T;

typedef struct {
  uint64_T chunks[13];
} int832m_T;

typedef struct {
  int832m_T re;
  int832m_T im;
} cint832m_T;

typedef struct {
  uint64_T chunks[13];
} uint832m_T;

typedef struct {
  uint832m_T re;
  uint832m_T im;
} cuint832m_T;

typedef struct {
  uint64_T chunks[14];
} int896m_T;

typedef struct {
  int896m_T re;
  int896m_T im;
} cint896m_T;

typedef struct {
  uint64_T chunks[14];
} uint896m_T;

typedef struct {
  uint896m_T re;
  uint896m_T im;
} cuint896m_T;

typedef struct {
  uint64_T chunks[15];
} int960m_T;

typedef struct {
  int960m_T re;
  int960m_T im;
} cint960m_T;

typedef struct {
  uint64_T chunks[15];
} uint960m_T;

typedef struct {
  uint960m_T re;
  uint960m_T im;
} cuint960m_T;

typedef struct {
  uint64_T chunks[16];
} int1024m_T;

typedef struct {
  int1024m_T re;
  int1024m_T im;
} cint1024m_T;

typedef struct {
  uint64_T chunks[16];
} uint1024m_T;

typedef struct {
  uint1024m_T re;
  uint1024m_T im;
} cuint1024m_T;

#endif                                 /* MULTIWORD_TYPES_H */


==> Figures/final Machine Learning base DOA Estimator/slprj/_cgxe/MachineLearningBaseDOAEstimator/src/rtwtypes.h <==
#ifndef RTWTYPES_H
#define RTWTYPES_H
#include "tmwtypes.h"
#include "simstruc_types.h"
#ifndef POINTER_T
#define POINTER_T

typedef void * pointer_T;

#endif

/* Logical type definitions */
#if (!defined(__cplusplus))
#ifndef false
#define false                          (0U)
#endif

#ifndef true
#define true                           (1U)
#endif
#endif

#ifndef INT64_T
#define INT64_T

typedef long long int64_T;

#endif

#ifndef UINT64_T
#define UINT64_T

typedef unsigned long long uint64_T;

#endif

/*===========================================================================*
 * Additional complex number type definitions                                           *
 *===========================================================================*/
#ifndef CINT64_T
#define CINT64_T

typedef struct {
  int64_T re;
  int64_T im;
} cint64_T;

#endif

#ifndef CUINT64_T
#define CUINT64_T

typedef struct {
  uint64_T re;
  uint64_T im;
} cuint64_T;

#endif
#endif                                 /* RTWTYPES_H */


==> Figures/final Machine Learning base DOA Estimator/slprj/_cprj/m_kD4TLmpuGUj2o65WvpmNi.c <==
/* Include files */

#include "modelInterface.h"
#include "m_kD4TLmpuGUj2o65WvpmNi.h"
#include "mwmathutil.h"

/* Type Definitions */

/* Named Constants */

/* Variable Declarations */

/* Variable Definitions */
static emlrtRSInfo emlrtRSI = { 125,   /* lineNo */
  "SimulinkReceiverPreamp",            /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\SimulinkReceiverPreamp.m"/* pathName */
};

static emlrtRSInfo b_emlrtRSI = { 127, /* lineNo */
  "SimulinkReceiverPreamp",            /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\SimulinkReceiverPreamp.m"/* pathName */
};

static emlrtRSInfo c_emlrtRSI = { 1,   /* lineNo */
  "CustomIcon",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\matlab\\system\\+matlab\\+system\\+mixin\\CustomIcon.p"/* pathName */
};

static emlrtRSInfo d_emlrtRSI = { 133, /* lineNo */
  "AbstractReceiverPreamp",            /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\AbstractReceiverPreamp.m"/* pathName */
};

static emlrtRSInfo e_emlrtRSI = { 1,   /* lineNo */
  "AbstractSampleRateEngine",          /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\AbstractSampleRateEngine.p"/* pathName */
};

static emlrtRSInfo f_emlrtRSI = { 1,   /* lineNo */
  "AbstractVarSizeEngine",             /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\AbstractVarSizeEngine.p"/* pathName */
};

static emlrtRSInfo g_emlrtRSI = { 1,   /* lineNo */
  "System",                            /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\shared\\system\\coder\\+matlab\\+system\\+coder\\System.p"/* pathName */
};

static emlrtRSInfo h_emlrtRSI = { 1,   /* lineNo */
  "SystemProp",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\shared\\system\\coder\\+matlab\\+system\\+coder\\SystemProp.p"/* pathName */
};

static emlrtRSInfo i_emlrtRSI = { 1,   /* lineNo */
  "SystemCore",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\shared\\system\\coder\\+matlab\\+system\\+coder\\SystemCore.p"/* pathName */
};

static emlrtRSInfo j_emlrtRSI = { 1,   /* lineNo */
  "Propagates",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\matlab\\system\\+matlab\\+system\\+mixin\\Propagates.p"/* pathName */
};

static emlrtRSInfo k_emlrtRSI = { 1,   /* lineNo */
  "SampleTime",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\matlab\\system\\+matlab\\+system\\+mixin\\SampleTime.p"/* pathName */
};

static emlrtRSInfo l_emlrtRSI = { 12,  /* lineNo */
  "",                                  /* fcnName */
  ""                                   /* pathName */
};

static emlrtRSInfo m_emlrtRSI = { 31,  /* lineNo */
  "",                                  /* fcnName */
  ""                                   /* pathName */
};

static emlrtRSInfo n_emlrtRSI = { 315, /* lineNo */
  "AbstractReceiverPreamp",            /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\AbstractReceiverPreamp.m"/* pathName */
};

static emlrtRSInfo o_emlrtRSI = { 210, /* lineNo */
  "AbstractReceiverPreamp",            /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\AbstractReceiverPreamp.m"/* pathName */
};

static emlrtRSInfo p_emlrtRSI = { 140, /* lineNo */
  "SimulinkReceiverPreamp",            /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\SimulinkReceiverPreamp.m"/* pathName */
};

static emlrtRSInfo q_emlrtRSI = { 107, /* lineNo */
  "NoiseSource",                       /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\NoiseSource.m"/* pathName */
};

static emlrtRSInfo r_emlrtRSI = { 33,  /* lineNo */
  "",                                  /* fcnName */
  ""                                   /* pathName */
};

static emlrtRSInfo s_emlrtRSI = { 38,  /* lineNo */
  "",                                  /* fcnName */
  ""                                   /* pathName */
};

static emlrtRSInfo t_emlrtRSI = { 251, /* lineNo */
  "AbstractReceiverPreamp",            /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\AbstractReceiverPreamp.m"/* pathName */
};

static emlrtRSInfo u_emlrtRSI = { 298, /* lineNo */
  "AbstractReceiverPreamp",            /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\AbstractReceiverPreamp.m"/* pathName */
};

static emlrtRSInfo v_emlrtRSI = { 113, /* lineNo */
  "rng",                               /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\rng.m"/* pathName */
};

static emlrtRSInfo w_emlrtRSI = { 116, /* lineNo */
  "rng",                               /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\rng.m"/* pathName */
};

static emlrtRSInfo x_emlrtRSI = { 118, /* lineNo */
  "rng",                               /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\rng.m"/* pathName */
};

static emlrtRSInfo y_emlrtRSI = { 120, /* lineNo */
  "rng",                               /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\rng.m"/* pathName */
};

static emlrtRSInfo ab_emlrtRSI = { 272,/* lineNo */
  "rng",                               /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\rng.m"/* pathName */
};

static emlrtRSInfo bb_emlrtRSI = { 274,/* lineNo */
  "rng",                               /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\rng.m"/* pathName */
};

static emlrtRSInfo cb_emlrtRSI = { 276,/* lineNo */
  "rng",                               /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\rng.m"/* pathName */
};

static emlrtRSInfo db_emlrtRSI = { 277,/* lineNo */
  "rng",                               /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\rng.m"/* pathName */
};

static emlrtRSInfo eb_emlrtRSI = { 9,  /* lineNo */
  "eml_rand_mt19937ar_stateful",       /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\private\\eml_rand_mt19937ar_stateful.m"/* pathName */
};

static emlrtRSInfo fb_emlrtRSI = { 26, /* lineNo */
  "eml_rand_mt19937ar_stateful",       /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\private\\eml_rand_mt19937ar_stateful.m"/* pathName */
};

static emlrtRSInfo gb_emlrtRSI = { 66, /* lineNo */
  "eml_rand_mt19937ar",                /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\eml_rand_mt19937ar.m"/* pathName */
};

static emlrtRSInfo hb_emlrtRSI = { 69, /* lineNo */
  "eml_rand_mt19937ar",                /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\eml_rand_mt19937ar.m"/* pathName */
};

static emlrtRSInfo ib_emlrtRSI = { 26, /* lineNo */
  "eml_rand_mcg16807_stateful",        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\private\\eml_rand_mcg16807_stateful.m"/* pathName */
};

static emlrtRSInfo jb_emlrtRSI = { 49, /* lineNo */
  "eml_rand_mcg16807",                 /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\private\\eml_rand_mcg16807.m"/* pathName */
};

static emlrtRSInfo kb_emlrtRSI = { 61, /* lineNo */
  "randi",                             /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\randi.m"/* pathName */
};

static emlrtRSInfo lb_emlrtRSI = { 114,/* lineNo */
  "rand",                              /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\rand.m"/* pathName */
};

static emlrtRSInfo mb_emlrtRSI = { 41, /* lineNo */
  "eml_rand",                          /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\private\\eml_rand.m"/* pathName */
};

static emlrtRSInfo nb_emlrtRSI = { 43, /* lineNo */
  "eml_rand",                          /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\private\\eml_rand.m"/* pathName */
};

static emlrtRSInfo ob_emlrtRSI = { 45, /* lineNo */
  "eml_rand",                          /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\private\\eml_rand.m"/* pathName */
};

static emlrtRSInfo pb_emlrtRSI = { 15, /* lineNo */
  "eml_rand_shr3cong_stateful",        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\private\\eml_rand_shr3cong_stateful.m"/* pathName */
};

static emlrtRSInfo qb_emlrtRSI = { 29, /* lineNo */
  "eml_rand_shr3cong",                 /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\private\\eml_rand_shr3cong.m"/* pathName */
};

static emlrtRSInfo rb_emlrtRSI = { 64, /* lineNo */
  "eml_rand_shr3cong",                 /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\private\\eml_rand_shr3cong.m"/* pathName */
};

static emlrtRSInfo sb_emlrtRSI = { 15, /* lineNo */
  "eml_rand_mt19937ar_stateful",       /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\private\\eml_rand_mt19937ar_stateful.m"/* pathName */
};

static emlrtRSInfo tb_emlrtRSI = { 51, /* lineNo */
  "eml_rand_mt19937ar",                /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\eml_rand_mt19937ar.m"/* pathName */
};

static emlrtRSInfo ub_emlrtRSI = { 151,/* lineNo */
  "eml_rand_mt19937ar",                /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\eml_rand_mt19937ar.m"/* pathName */
};

static emlrtRSInfo vb_emlrtRSI = { 133,/* lineNo */
  "NoiseSource",                       /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\NoiseSource.m"/* pathName */
};

static emlrtRSInfo wb_emlrtRSI = { 135,/* lineNo */
  "NoiseSource",                       /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\NoiseSource.m"/* pathName */
};

static emlrtRSInfo xb_emlrtRSI = { 143,/* lineNo */
  "NoiseSource",                       /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\NoiseSource.m"/* pathName */
};

static emlrtRSInfo yb_emlrtRSI = { 69, /* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo ac_emlrtRSI = { 142,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo bc_emlrtRSI = { 27, /* lineNo */
  "mt19937ar",                         /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\mt19937ar.m"/* pathName */
};

static emlrtRSInfo cc_emlrtRSI = { 31, /* lineNo */
  "mt19937ar",                         /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\mt19937ar.m"/* pathName */
};

static emlrtRSInfo dc_emlrtRSI = { 67, /* lineNo */
  "CoreRng",                           /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\CoreRng.m"/* pathName */
};

static emlrtRSInfo ec_emlrtRSI = { 162,/* lineNo */
  "NoiseSource",                       /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\NoiseSource.m"/* pathName */
};

static emlrtRSInfo fc_emlrtRSI = { 182,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo gc_emlrtRSI = { 290,/* lineNo */
  "NoiseSource",                       /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\NoiseSource.m"/* pathName */
};

static emlrtRSInfo hc_emlrtRSI = { 251,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo ic_emlrtRSI = { 253,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo jc_emlrtRSI = { 36, /* lineNo */
  "mt19937ar",                         /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\mt19937ar.m"/* pathName */
};

static emlrtRSInfo kc_emlrtRSI = { 329,/* lineNo */
  "mt19937ar",                         /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\mt19937ar.m"/* pathName */
};

static emlrtRSInfo lc_emlrtRSI = { 347,/* lineNo */
  "mt19937ar",                         /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\mt19937ar.m"/* pathName */
};

static emlrtRSInfo mc_emlrtRSI = { 356,/* lineNo */
  "mt19937ar",                         /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\mt19937ar.m"/* pathName */
};

static emlrtRSInfo nc_emlrtRSI = { 358,/* lineNo */
  "mt19937ar",                         /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\mt19937ar.m"/* pathName */
};

static emlrtRSInfo oc_emlrtRSI = { 143,/* lineNo */
  "mt19937ar",                         /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\mt19937ar.m"/* pathName */
};

static emlrtRSInfo pc_emlrtRSI = { 276,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo qc_emlrtRSI = { 278,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo rc_emlrtRSI = { 280,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo sc_emlrtRSI = { 355,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo tc_emlrtRSI = { 364,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo uc_emlrtRSI = { 371,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo vc_emlrtRSI = { 377,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo wc_emlrtRSI = { 227,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo xc_emlrtRSI = { 98, /* lineNo */
  "CoreRng",                           /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\CoreRng.m"/* pathName */
};

static emlrtRSInfo yc_emlrtRSI = { 396,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo ad_emlrtRSI = { 413,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo bd_emlrtRSI = { 431,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo cd_emlrtRSI = { 444,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo dd_emlrtRSI = { 35, /* lineNo */
  "",                                  /* fcnName */
  ""                                   /* pathName */
};

static emlrtRSInfo ed_emlrtRSI = { 246,/* lineNo */
  "AbstractReceiverPreamp",            /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\AbstractReceiverPreamp.m"/* pathName */
};

static emlrtRSInfo fd_emlrtRSI = { 247,/* lineNo */
  "AbstractReceiverPreamp",            /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\AbstractReceiverPreamp.m"/* pathName */
};

static emlrtRSInfo gd_emlrtRSI = { 1,  /* lineNo */
  "matlabCodegenHandle",               /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\coder\\coder\\+coder\\+internal\\matlabCodegenHandle.p"/* pathName */
};

static emlrtMCInfo emlrtMCI = { 1,     /* lineNo */
  1,                                   /* colNo */
  "SystemCore",                        /* fName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\shared\\system\\coder\\+matlab\\+system\\+coder\\SystemCore.p"/* pName */
};

static emlrtMCInfo b_emlrtMCI = { 1,   /* lineNo */
  1,                                   /* colNo */
  "AbstractVarSizeEngine",             /* fName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\AbstractVarSizeEngine.p"/* pName */
};

static emlrtMCInfo c_emlrtMCI = { 13,  /* lineNo */
  9,                                   /* colNo */
  "sqrt",                              /* fName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\elfun\\sqrt.m"/* pName */
};

static emlrtMCInfo d_emlrtMCI = { 122, /* lineNo */
  13,                                  /* colNo */
  "rng",                               /* fName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\rng.m"/* pName */
};

static emlrtMCInfo e_emlrtMCI = { 158, /* lineNo */
  17,                                  /* colNo */
  "eml_rand_mt19937ar",                /* fName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\eml_rand_mt19937ar.m"/* pName */
};

static emlrtMCInfo f_emlrtMCI = { 104, /* lineNo */
  31,                                  /* colNo */
  "RandStream",                        /* fName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pName */
};

static emlrtMCInfo g_emlrtMCI = { 82,  /* lineNo */
  5,                                   /* colNo */
  "power",                             /* fName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\ops\\power.m"/* pName */
};

static emlrtMCInfo h_emlrtMCI = { 169, /* lineNo */
  31,                                  /* colNo */
  "RandStream",                        /* fName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pName */
};

static emlrtMCInfo i_emlrtMCI = { 150, /* lineNo */
  33,                                  /* colNo */
  "mt19937ar",                         /* fName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\mt19937ar.m"/* pName */
};

static emlrtRTEInfo emlrtRTEI = { 140, /* lineNo */
  11,                                  /* colNo */
  "SimulinkReceiverPreamp",            /* fName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\phased\\phased\\+phased\\+internal\\SimulinkReceiverPreamp.m"/* pName */
};

static emlrtRSInfo hd_emlrtRSI = { 13, /* lineNo */
  "sqrt",                              /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\elfun\\sqrt.m"/* pathName */
};

static emlrtRSInfo id_emlrtRSI = { 158,/* lineNo */
  "eml_rand_mt19937ar",                /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\eml_rand_mt19937ar.m"/* pathName */
};

static emlrtRSInfo jd_emlrtRSI = { 150,/* lineNo */
  "mt19937ar",                         /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\mt19937ar.m"/* pathName */
};

static emlrtRSInfo kd_emlrtRSI = { 169,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo ld_emlrtRSI = { 104,/* lineNo */
  "RandStream",                        /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\eml\\+coder\\+internal\\RandStream.m"/* pathName */
};

static emlrtRSInfo md_emlrtRSI = { 122,/* lineNo */
  "rng",                               /* fcnName */
  "C:\\Program Files\\Polyspace\\R2020b\\toolbox\\eml\\lib\\matlab\\randfun\\rng.m"/* pathName */
};

/* Function Declarations */
static void cgxe_mdl_start(InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance);
static void cgxe_mdl_initialize(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance);
static void cgxe_mdl_outputs(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance);
static void cgxe_mdl_update(InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance);
static void cgxe_mdl_enable(InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance);
static void cgxe_mdl_disable(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance);
static void cgxe_mdl_terminate(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance);
static void mw__internal__system__init__fcn(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance);
static void mw__internal__system__terminate__fcn
  (InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance);
static void mw__internal__call__setup(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance, const emlrtStack *sp);
static phased_internal_SimulinkReceiverPreamp
  *SimulinkReceiverPreamp_SimulinkReceiverPreamp
  (phased_internal_SimulinkReceiverPreamp *obj);
static void SystemCore_setup(const emlrtStack *sp,
  phased_internal_SimulinkReceiverPreamp *obj);
static void AbstractReceiverPreamp_validateInputsImpl(const emlrtStack *sp,
  phased_internal_SimulinkReceiverPreamp *obj);
static void mw__internal__call__reset(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance, const emlrtStack *sp);
static void mw__internal__call__step(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance, const emlrtStack *sp, creal_T b_u0[56], creal_T c_y0[56]);
static void AbstractReceiverPreamp_resetImpl
  (InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance, const emlrtStack *sp,
   phased_internal_SimulinkReceiverPreamp *obj);
static void SystemCore_setupAndReset(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance, const emlrtStack *sp, phased_internal_NoiseSource *obj);
static real_T now(void);
static real_T b_mod(real_T x);
static real_T b_rand(InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance, const
                     emlrtStack *sp);
static void mt19937ar_reset(coder_internal_mt19937ar *obj, uint32_T varargin_1);
static void NoiseSource_resetImpl(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance, const emlrtStack *sp, phased_internal_NoiseSource *obj);
static real_T mt19937ar_mtziggurat(const emlrtStack *sp,
  coder_internal_mt19937ar *obj);
static void mt19937ar_genrand_uint32_vector(coder_internal_mt19937ar *obj,
  uint32_T u[2]);
static real_T mt19937ar_genrandu(const emlrtStack *sp, coder_internal_mt19937ar *
  obj);
static boolean_T is_valid_state(uint32_T mt[625]);
static void RandStream_genericRandn(const emlrtStack *sp,
  coder_internal_RandStream *s, real_T z[56]);
static void RandStream_rand(const emlrtStack *sp, coder_internal_RandStream *s,
  real_T u[2]);
static real_T b_mt19937ar_genrandu(const emlrtStack *sp,
  coder_internal_mt19937ar *obj);
static real_T b_RandStream_rand(const emlrtStack *sp, coder_internal_RandStream *
  s);
static const mxArray *message(const emlrtStack *sp, const mxArray *b, const
  mxArray *c, emlrtMCInfo *location);
static const mxArray *getString(const emlrtStack *sp, const mxArray *b,
  emlrtMCInfo *location);
static void error(const emlrtStack *sp, const mxArray *b, const mxArray *c,
                  emlrtMCInfo *location);
static const mxArray *b_message(const emlrtStack *sp, const mxArray *b,
  emlrtMCInfo *location);
static real_T eml_rand_mt19937ar(const emlrtStack *sp, uint32_T d_state[625]);
static void init_simulink_io_address(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance);

/* Function Definitions */
static void cgxe_mdl_start(InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance)
{
  emlrtStack st = { NULL,              /* site */
    NULL,                              /* tls */
    NULL                               /* prev */
  };

  init_simulink_io_address(moduleInstance);
  st.tls = moduleInstance->emlrtRootTLSGlobal;
  cgxertSetSimStateCompliance(moduleInstance->S, 4);
  cgxertSetGcb(moduleInstance->S, -1, -1);
  mw__internal__system__init__fcn(moduleInstance);
  mw__internal__call__setup(moduleInstance, &st);
  cgxertRestoreGcb(moduleInstance->S, -1, -1);
}

static void cgxe_mdl_initialize(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance)
{
  emlrtStack st = { NULL,              /* site */
    NULL,                              /* tls */
    NULL                               /* prev */
  };

  st.tls = moduleInstance->emlrtRootTLSGlobal;
  emlrtLicenseCheckR2012b(&st, "phased_array_system_toolbox", 2);
  emlrtLicenseCheckR2012b(&st, "signal_blocks", 2);
  emlrtLicenseCheckR2012b(&st, "signal_toolbox", 2);
  cgxertSetGcb(moduleInstance->S, -1, -1);
  mw__internal__call__reset(moduleInstance, &st);
  cgxertRestoreGcb(moduleInstance->S, -1, -1);
}

static void cgxe_mdl_outputs(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance)
{
  emlrtStack st = { NULL,              /* site */
    NULL,                              /* tls */
    NULL                               /* prev */
  };

  st.tls = moduleInstance->emlrtRootTLSGlobal;
  cgxertSetGcb(moduleInstance->S, -1, -1);
  mw__internal__call__step(moduleInstance, &st, *moduleInstance->u0,
    *moduleInstance->b_y0);
  cgxertRestoreGcb(moduleInstance->S, -1, -1);
}

static void cgxe_mdl_update(InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance)
{
  (void)moduleInstance;
}

static void cgxe_mdl_enable(InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance)
{
  (void)moduleInstance;
}

static void cgxe_mdl_disable(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance)
{
  (void)moduleInstance;
}

static void cgxe_mdl_terminate(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance)
{
  cgxertSetGcb(moduleInstance->S, -1, -1);
  mw__internal__system__terminate__fcn(moduleInstance);
  cgxertRestoreGcb(moduleInstance->S, -1, -1);
}

static void mw__internal__system__init__fcn(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance)
{
  int32_T i;
  moduleInstance->sysobj.matlabCodegenIsDeleted = true;
  moduleInstance->seed = 0U;
  moduleInstance->seed_not_empty = true;
  moduleInstance->method = 7U;
  moduleInstance->method_not_empty = true;
  for (i = 0; i < 2; i++) {
    moduleInstance->b_state[i] = 158852560U * (uint32_T)i + 362436069U;
  }

  moduleInstance->b_state_not_empty = true;
  moduleInstance->c_state = 1144108930U;
  moduleInstance->c_state_not_empty = true;
}

static void mw__internal__system__terminate__fcn
  (InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance)
{
  emlrtStack b_st;
  emlrtStack c_st;
  emlrtStack d_st;
  emlrtStack e_st;
  emlrtStack f_st;
  emlrtStack g_st;
  emlrtStack st;
  phased_internal_NoiseSource *b_obj;
  phased_internal_SimulinkReceiverPreamp *obj;
  st.site = NULL;
  obj = &moduleInstance->sysobj;
  if (!moduleInstance->sysobj.matlabCodegenIsDeleted) {
    moduleInstance->sysobj.matlabCodegenIsDeleted = true;
    b_st.site = &gd_emlrtRSI;
    c_st.site = &i_emlrtRSI;
    if (obj->isInitialized == 1) {
      obj->isInitialized = 2;
      d_st.site = &i_emlrtRSI;
      if (obj->isSetupComplete) {
        e_st.site = &i_emlrtRSI;
        f_st.site = &ed_emlrtRSI;
        obj->pNumInputChannels = -1.0;
        f_st.site = &fd_emlrtRSI;
        b_obj = obj->cNoiseSource;
        if (b_obj->isInitialized == 1) {
          b_obj->isInitialized = 2;
          g_st.site = &i_emlrtRSI;
        }
      }
    }
  }
}

static void mw__internal__call__setup(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance, const emlrtStack *sp)
{
  emlrtStack st;
  st.prev = sp;
  st.tls = sp->tls;
  if (!moduleInstance->sysobj_not_empty) {
    st.site = &l_emlrtRSI;
    SimulinkReceiverPreamp_SimulinkReceiverPreamp(&moduleInstance->sysobj);
    moduleInstance->sysobj_not_empty = true;
  }

  st.site = &m_emlrtRSI;
  SystemCore_setup(&st, &moduleInstance->sysobj);
}

static phased_internal_SimulinkReceiverPreamp
  *SimulinkReceiverPreamp_SimulinkReceiverPreamp
  (phased_internal_SimulinkReceiverPreamp *obj)
{
  emlrtStack b_st;
  emlrtStack c_st;
  emlrtStack d_st;
  emlrtStack e_st;
  emlrtStack f_st;
  emlrtStack st;
  phased_internal_SimulinkReceiverPreamp *b_obj;
  b_obj = obj;
  st.site = &emlrtRSI;
  b_st.site = &c_emlrtRSI;
  st.site = &b_emlrtRSI;
  b_obj->cNoiseSource = NULL;
  b_st.site = &d_emlrtRSI;
  c_st.site = &e_emlrtRSI;
  b_obj->pNumInputChannels = -1.0;
  d_st.site = &f_emlrtRSI;
  e_st.site = &g_emlrtRSI;
  f_st.site = &h_emlrtRSI;
  e_st.site = &g_emlrtRSI;
  b_obj->isInitialized = 0;
  f_st.site = &i_emlrtRSI;
  b_st.site = &d_emlrtRSI;
  c_st.site = &j_emlrtRSI;
  b_st.site = &d_emlrtRSI;
  c_st.site = &k_emlrtRSI;
  b_obj->matlabCodegenIsDeleted = false;
  return b_obj;
}

static void SystemCore_setup(const emlrtStack *sp,
  phased_internal_SimulinkReceiverPreamp *obj)
{
  static const int32_T iv[2] = { 1, 51 };

  static const int32_T iv2[2] = { 1, 51 };

  static const int32_T iv3[2] = { 1, 5 };

  static char_T b_u[51] = { 'M', 'A', 'T', 'L', 'A', 'B', ':', 's', 'y', 's',
    't', 'e', 'm', ':', 'm', 'e', 't', 'h', 'o', 'd', 'C', 'a', 'l', 'l', 'e',
    'd', 'W', 'h', 'e', 'n', 'L', 'o', 'c', 'k', 'e', 'd', 'R', 'e', 'l', 'e',
    'a', 's', 'e', 'd', 'C', 'o', 'd', 'e', 'g', 'e', 'n' };

  static char_T d_u[5] = { 's', 'e', 't', 'u', 'p' };

  static int8_T iv1[8] = { 1, 56, 1, 1, 1, 1, 1, 1 };

  cell_wrap varSizes[1];
  emlrtStack b_st;
  emlrtStack c_st;
  emlrtStack d_st;
  emlrtStack e_st;
  emlrtStack f_st;
  emlrtStack st;
  const mxArray *b_y;
  const mxArray *c_y;
  const mxArray *m;
  const mxArray *y;
  int32_T i;
  char_T u[51];
  char_T c_u[5];
  st.prev = sp;
  st.tls = sp->tls;
  b_st.prev = &st;
  b_st.tls = st.tls;
  obj->isSetupComplete = false;
  if (obj->isInitialized != 0) {
    for (i = 0; i < 51; i++) {
      u[i] = b_u[i];
    }

    y = NULL;
    m = emlrtCreateCharArray(2, &iv[0]);
    emlrtInitCharArrayR2013a(sp, 51, m, &u[0]);
    emlrtAssign(&y, m);
    for (i = 0; i < 51; i++) {
      u[i] = b_u[i];
    }

    b_y = NULL;
    m = emlrtCreateCharArray(2, &iv2[0]);
    emlrtInitCharArrayR2013a(sp, 51, m, &u[0]);
    emlrtAssign(&b_y, m);
    for (i = 0; i < 5; i++) {
      c_u[i] = d_u[i];
    }

    c_y = NULL;
    m = emlrtCreateCharArray(2, &iv3[0]);
    emlrtInitCharArrayR2013a(sp, 5, m, &c_u[0]);
    emlrtAssign(&c_y, m);
    st.site = &i_emlrtRSI;
    error(&st, y, getString(&st, message(&st, b_y, c_y, &emlrtMCI), &emlrtMCI),
          &emlrtMCI);
  }

  obj->isInitialized = 1;
  st.site = &i_emlrtRSI;
  for (i = 0; i < 8; i++) {
    varSizes[0].f1[i] = (uint32_T)iv1[i];
  }

  obj->inputVarSize[0] = varSizes[0];
  st.site = &i_emlrtRSI;
  AbstractReceiverPreamp_validateInputsImpl(&st, obj);
  st.site = &i_emlrtRSI;
  b_st.site = &o_emlrtRSI;
  if (!(obj->cNoiseSource == NULL)) {
    emlrtErrorWithMessageIdR2018a(&b_st, &emlrtRTEI,
      "EMLRT:runTime:NontunableHandleProp", "EMLRT:runTime:NontunableHandleProp",
      0);
  }

  c_st.site = &p_emlrtRSI;
  d_st.site = &q_emlrtRSI;
  e_st.site = &g_emlrtRSI;
  f_st.site = &h_emlrtRSI;
  e_st.site = &g_emlrtRSI;
  obj->_pobj0.isInitialized = 0;
  f_st.site = &i_emlrtRSI;
  obj->cNoiseSource = &obj->_pobj0;
  obj->pNumInputChannels = 56.0;
  obj->pNoiseSamplePower = 1.0E-5;
  obj->isSetupComplete = true;
}

static void AbstractReceiverPreamp_validateInputsImpl(const emlrtStack *sp,
  phased_internal_SimulinkReceiverPreamp *obj)
{
  static const int32_T iv[2] = { 1, 38 };

  static const int32_T iv1[2] = { 1, 38 };

  static char_T b_u[38] = { 'p', 'h', 'a', 's', 'e', 'd', ':', 's', 't', 'e',
    'p', ':', 'N', 'u', 'm', 'I', 'n', 'p', 'u', 't', 'C', 'h', 'a', 'n', 'n',
    'e', 'l', 'N', 'o', 't', 'C', 'o', 'n', 's', 't', 'a', 'n', 't' };

  emlrtStack b_st;
  emlrtStack st;
  const mxArray *b_y;
  const mxArray *m;
  const mxArray *y;
  int32_T i;
  char_T u[38];
  boolean_T flag;
  st.prev = sp;
  st.tls = sp->tls;
  st.site = &n_emlrtRSI;
  b_st.prev = &st;
  b_st.tls = st.tls;
  b_st.site = &f_emlrtRSI;
  flag = (obj->pNumInputChannels != -1.0);
  if (flag && (56.0 != obj->pNumInputChannels)) {
    for (i = 0; i < 38; i++) {
      u[i] = b_u[i];
    }

    y = NULL;
    m = emlrtCreateCharArray(2, &iv[0]);
    emlrtInitCharArrayR2013a(&st, 38, m, &u[0]);
    emlrtAssign(&y, m);
    for (i = 0; i < 38; i++) {
      u[i] = b_u[i];
    }

    b_y = NULL;
    m = emlrtCreateCharArray(2, &iv1[0]);
    emlrtInitCharArrayR2013a(&st, 38, m, &u[0]);
    emlrtAssign(&b_y, m);
    b_st.site = &f_emlrtRSI;
    error(&b_st, y, getString(&b_st, b_message(&b_st, b_y, &b_emlrtMCI),
           &b_emlrtMCI), &b_emlrtMCI);
  }
}

static void mw__internal__call__reset(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance, const emlrtStack *sp)
{
  static const int32_T iv[2] = { 1, 45 };

  static const int32_T iv1[2] = { 1, 45 };

  static const int32_T iv2[2] = { 1, 5 };

  static char_T b_u[45] = { 'M', 'A', 'T', 'L', 'A', 'B', ':', 's', 'y', 's',
    't', 'e', 'm', ':', 'm', 'e', 't', 'h', 'o', 'd', 'C', 'a', 'l', 'l', 'e',
    'd', 'W', 'h', 'e', 'n', 'R', 'e', 'l', 'e', 'a', 's', 'e', 'd', 'C', 'o',
    'd', 'e', 'g', 'e', 'n' };

  static char_T d_u[5] = { 'r', 'e', 's', 'e', 't' };

  emlrtStack b_st;
  emlrtStack st;
  const mxArray *b_y;
  const mxArray *c_y;
  const mxArray *m;
  const mxArray *y;
  phased_internal_SimulinkReceiverPreamp *obj;
  int32_T i;
  char_T u[45];
  char_T c_u[5];
  st.prev = sp;
  st.tls = sp->tls;
  b_st.prev = &st;
  b_st.tls = st.tls;
  if (!moduleInstance->sysobj_not_empty) {
    st.site = &l_emlrtRSI;
    SimulinkReceiverPreamp_SimulinkReceiverPreamp(&moduleInstance->sysobj);
    moduleInstance->sysobj_not_empty = true;
  }

  st.site = &r_emlrtRSI;
  obj = &moduleInstance->sysobj;
  if (moduleInstance->sysobj.isInitialized == 2) {
    for (i = 0; i < 45; i++) {
      u[i] = b_u[i];
    }

    y = NULL;
    m = emlrtCreateCharArray(2, &iv[0]);
    emlrtInitCharArrayR2013a(&st, 45, m, &u[0]);
    emlrtAssign(&y, m);
    for (i = 0; i < 45; i++) {
      u[i] = b_u[i];
    }

    b_y = NULL;
    m = emlrtCreateCharArray(2, &iv1[0]);
    emlrtInitCharArrayR2013a(&st, 45, m, &u[0]);
    emlrtAssign(&b_y, m);
    for (i = 0; i < 5; i++) {
      c_u[i] = d_u[i];
    }

    c_y = NULL;
    m = emlrtCreateCharArray(2, &iv2[0]);
    emlrtInitCharArrayR2013a(&st, 5, m, &c_u[0]);
    emlrtAssign(&c_y, m);
    b_st.site = &i_emlrtRSI;
    error(&b_st, y, getString(&b_st, message(&b_st, b_y, c_y, &emlrtMCI),
           &emlrtMCI), &emlrtMCI);
  }

  if (obj->isInitialized == 1) {
    b_st.site = &i_emlrtRSI;
    AbstractReceiverPreamp_resetImpl(moduleInstance, &b_st, obj);
  }
}

static void mw__internal__call__step(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance, const emlrtStack *sp, creal_T b_u0[56], creal_T c_y0[56])
{
  static const int32_T iv[2] = { 1, 45 };

  static const int32_T iv1[2] = { 1, 45 };

  static const int32_T iv2[2] = { 1, 4 };

  static const int32_T iv3[2] = { 1, 45 };

  static const int32_T iv4[2] = { 1, 45 };

  static const int32_T iv5[2] = { 1, 4 };

  static const int32_T iv6[2] = { 1, 30 };

  static const int32_T iv7[2] = { 1, 30 };

  static const int32_T iv8[2] = { 1, 4 };

  static char_T b_u[45] = { 'M', 'A', 'T', 'L', 'A', 'B', ':', 's', 'y', 's',
    't', 'e', 'm', ':', 'm', 'e', 't', 'h', 'o', 'd', 'C', 'a', 'l', 'l', 'e',
    'd', 'W', 'h', 'e', 'n', 'R', 'e', 'l', 'e', 'a', 's', 'e', 'd', 'C', 'o',
    'd', 'e', 'g', 'e', 'n' };

  static char_T f_u[30] = { 'C', 'o', 'd', 'e', 'r', ':', 't', 'o', 'o', 'l',
    'b', 'o', 'x', ':', 'E', 'l', 'F', 'u', 'n', 'D', 'o', 'm', 'a', 'i', 'n',
    'E', 'r', 'r', 'o', 'r' };

  static char_T d_u[4] = { 's', 't', 'e', 'p' };

  static char_T g_u[4] = { 's', 'q', 'r', 't' };

  static int8_T inSize[8] = { 1, 56, 1, 1, 1, 1, 1, 1 };

  coder_internal_mt19937ar *c_obj;
  emlrtStack b_st;
  emlrtStack c_st;
  emlrtStack d_st;
  emlrtStack e_st;
  emlrtStack f_st;
  emlrtStack st;
  const mxArray *b_y;
  const mxArray *c_y;
  const mxArray *d_y;
  const mxArray *e_y;
  const mxArray *f_y;
  const mxArray *g_y;
  const mxArray *h_y;
  const mxArray *i_y;
  const mxArray *m;
  const mxArray *y;
  phased_internal_NoiseSource *b_obj;
  phased_internal_SimulinkReceiverPreamp *obj;
  real_T yi[56];
  real_T yr[56];
  real_T varargin_1;
  b_coder_internal_RngNt nt;
  int32_T k;
  char_T u[45];
  char_T e_u[30];
  char_T c_u[4];
  boolean_T anyInputSizeChanged;
  boolean_T exitg1;
  st.prev = sp;
  st.tls = sp->tls;
  b_st.prev = &st;
  b_st.tls = st.tls;
  c_st.prev = &b_st;
  c_st.tls = b_st.tls;
  d_st.prev = &c_st;
  d_st.tls = c_st.tls;
  e_st.prev = &d_st;
  e_st.tls = d_st.tls;
  f_st.prev = &e_st;
  f_st.tls = e_st.tls;
  if (!moduleInstance->sysobj_not_empty) {
    st.site = &l_emlrtRSI;
    SimulinkReceiverPreamp_SimulinkReceiverPreamp(&moduleInstance->sysobj);
    moduleInstance->sysobj_not_empty = true;
  }

  st.site = &s_emlrtRSI;
  obj = &moduleInstance->sysobj;
  if (moduleInstance->sysobj.isInitialized == 2) {
    for (k = 0; k < 45; k++) {
      u[k] = b_u[k];
    }

    y = NULL;
    m = emlrtCreateCharArray(2, &iv[0]);
    emlrtInitCharArrayR2013a(&st, 45, m, &u[0]);
    emlrtAssign(&y, m);
    for (k = 0; k < 45; k++) {
      u[k] = b_u[k];
    }

    b_y = NULL;
    m = emlrtCreateCharArray(2, &iv1[0]);
    emlrtInitCharArrayR2013a(&st, 45, m, &u[0]);
    emlrtAssign(&b_y, m);
    for (k = 0; k < 4; k++) {
      c_u[k] = d_u[k];
    }

    c_y = NULL;
    m = emlrtCreateCharArray(2, &iv2[0]);
    emlrtInitCharArrayR2013a(&st, 4, m, &c_u[0]);
    emlrtAssign(&c_y, m);
    b_st.site = &i_emlrtRSI;
    error(&b_st, y, getString(&b_st, message(&b_st, b_y, c_y, &emlrtMCI),
           &emlrtMCI), &emlrtMCI);
  }

  if (obj->isInitialized != 1) {
    b_st.site = &i_emlrtRSI;
    c_st.site = &i_emlrtRSI;
    SystemCore_setup(&c_st, obj);
    c_st.site = &i_emlrtRSI;
    AbstractReceiverPreamp_resetImpl(moduleInstance, &c_st, obj);
  }

  b_st.site = &i_emlrtRSI;
  anyInputSizeChanged = false;
  k = 0;
  exitg1 = false;
  while ((!exitg1) && (k < 8)) {
    if (obj->inputVarSize[0].f1[k] != (uint32_T)inSize[k]) {
      anyInputSizeChanged = true;
      for (k = 0; k < 8; k++) {
        obj->inputVarSize[0].f1[k] = (uint32_T)inSize[k];
      }

      exitg1 = true;
    } else {
      k++;
    }
  }

  if (anyInputSizeChanged) {
    b_st.site = &i_emlrtRSI;
    AbstractReceiverPreamp_validateInputsImpl(&b_st, obj);
  }

  b_st.site = &i_emlrtRSI;
  c_st.site = &u_emlrtRSI;
  b_obj = obj->cNoiseSource;
  varargin_1 = obj->pNoiseSamplePower;
  if (b_obj->isInitialized == 2) {
    for (k = 0; k < 45; k++) {
      u[k] = b_u[k];
    }

    d_y = NULL;
    m = emlrtCreateCharArray(2, &iv3[0]);
    emlrtInitCharArrayR2013a(&c_st, 45, m, &u[0]);
    emlrtAssign(&d_y, m);
    for (k = 0; k < 45; k++) {
      u[k] = b_u[k];
    }

    e_y = NULL;
    m = emlrtCreateCharArray(2, &iv4[0]);
    emlrtInitCharArrayR2013a(&c_st, 45, m, &u[0]);
    emlrtAssign(&e_y, m);
    for (k = 0; k < 4; k++) {
      c_u[k] = d_u[k];
    }

    f_y = NULL;
    m = emlrtCreateCharArray(2, &iv5[0]);
    emlrtInitCharArrayR2013a(&c_st, 4, m, &c_u[0]);
    emlrtAssign(&f_y, m);
    d_st.site = &i_emlrtRSI;
    error(&d_st, d_y, getString(&d_st, message(&d_st, e_y, f_y, &emlrtMCI),
           &emlrtMCI), &emlrtMCI);
  }

  if (b_obj->isInitialized != 1) {
    d_st.site = &i_emlrtRSI;
    SystemCore_setupAndReset(moduleInstance, &d_st, b_obj);
  }

  d_st.site = &i_emlrtRSI;
  nt = b_obj->cRandStream.NtMethod;
  if (nt == coder_internal_RngNt_ziggurat) {
    e_st.site = &hc_emlrtRSI;
    c_obj = b_obj->cRandStream.Generator;
    for (k = 0; k < 56; k++) {
      f_st.site = &jc_emlrtRSI;
      yr[k] = mt19937ar_mtziggurat(&f_st, c_obj);
    }
  } else {
    e_st.site = &ic_emlrtRSI;
    RandStream_genericRandn(&e_st, &b_obj->cRandStream, yr);
  }

  nt = b_obj->cRandStream.NtMethod;
  if (nt == coder_internal_RngNt_ziggurat) {
    e_st.site = &hc_emlrtRSI;
    c_obj = b_obj->cRandStream.Generator;
    for (k = 0; k < 56; k++) {
      f_st.site = &jc_emlrtRSI;
      yi[k] = mt19937ar_mtziggurat(&f_st, c_obj);
    }
  } else {
    e_st.site = &ic_emlrtRSI;
    RandStream_genericRandn(&e_st, &b_obj->cRandStream, yi);
  }

  e_st.site = &gc_emlrtRSI;
  varargin_1 /= 2.0;
  if (varargin_1 < 0.0) {
    for (k = 0; k < 30; k++) {
      e_u[k] = f_u[k];
    }

    g_y = NULL;
    m = emlrtCreateCharArray(2, &iv6[0]);
    emlrtInitCharArrayR2013a(&e_st, 30, m, &e_u[0]);
    emlrtAssign(&g_y, m);
    for (k = 0; k < 30; k++) {
      e_u[k] = f_u[k];
    }

    h_y = NULL;
    m = emlrtCreateCharArray(2, &iv7[0]);
    emlrtInitCharArrayR2013a(&e_st, 30, m, &e_u[0]);
    emlrtAssign(&h_y, m);
    for (k = 0; k < 4; k++) {
      c_u[k] = g_u[k];
    }

    i_y = NULL;
    m = emlrtCreateCharArray(2, &iv8[0]);
    emlrtInitCharArrayR2013a(&e_st, 4, m, &c_u[0]);
    emlrtAssign(&i_y, m);
    f_st.site = &hd_emlrtRSI;
    error(&f_st, g_y, getString(&f_st, message(&f_st, h_y, i_y, &c_emlrtMCI),
           &c_emlrtMCI), &c_emlrtMCI);
  }

  varargin_1 = muDoubleScalarSqrt(varargin_1);
  for (k = 0; k < 56; k++) {
    c_y0[k].re = b_u0[k].re + varargin_1 * yr[k];
    c_y0[k].im = b_u0[k].im + varargin_1 * yi[k];
  }
}

static void AbstractReceiverPreamp_resetImpl
  (InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance, const emlrtStack *sp,
   phased_internal_SimulinkReceiverPreamp *obj)
{
  static const int32_T iv[2] = { 1, 45 };

  static const int32_T iv1[2] = { 1, 45 };

  static const int32_T iv2[2] = { 1, 5 };

  static char_T b_u[45] = { 'M', 'A', 'T', 'L', 'A', 'B', ':', 's', 'y', 's',
    't', 'e', 'm', ':', 'm', 'e', 't', 'h', 'o', 'd', 'C', 'a', 'l', 'l', 'e',
    'd', 'W', 'h', 'e', 'n', 'R', 'e', 'l', 'e', 'a', 's', 'e', 'd', 'C', 'o',
    'd', 'e', 'g', 'e', 'n' };

  static char_T d_u[5] = { 'r', 'e', 's', 'e', 't' };

  emlrtStack b_st;
  emlrtStack st;
  const mxArray *b_y;
  const mxArray *c_y;
  const mxArray *m;
  const mxArray *y;
  phased_internal_NoiseSource *b_obj;
  int32_T i;
  char_T u[45];
  char_T c_u[5];
  st.prev = sp;
  st.tls = sp->tls;
  st.site = &t_emlrtRSI;
  b_st.prev = &st;
  b_st.tls = st.tls;
  b_obj = obj->cNoiseSource;
  if (b_obj->isInitialized == 2) {
    for (i = 0; i < 45; i++) {
      u[i] = b_u[i];
    }

    y = NULL;
    m = emlrtCreateCharArray(2, &iv[0]);
    emlrtInitCharArrayR2013a(&st, 45, m, &u[0]);
    emlrtAssign(&y, m);
    for (i = 0; i < 45; i++) {
      u[i] = b_u[i];
    }

    b_y = NULL;
    m = emlrtCreateCharArray(2, &iv1[0]);
    emlrtInitCharArrayR2013a(&st, 45, m, &u[0]);
    emlrtAssign(&b_y, m);
    for (i = 0; i < 5; i++) {
      c_u[i] = d_u[i];
    }

    c_y = NULL;
    m = emlrtCreateCharArray(2, &iv2[0]);
    emlrtInitCharArrayR2013a(&st, 5, m, &c_u[0]);
    emlrtAssign(&c_y, m);
    b_st.site = &i_emlrtRSI;
    error(&b_st, y, getString(&b_st, message(&b_st, b_y, c_y, &emlrtMCI),
           &emlrtMCI), &emlrtMCI);
  }

  if (b_obj->isInitialized == 1) {
    b_st.site = &i_emlrtRSI;
    NoiseSource_resetImpl(moduleInstance, &b_st, b_obj);
  }
}

static void SystemCore_setupAndReset(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance, const emlrtStack *sp, phased_internal_NoiseSource *obj)
{
  static const int32_T iv[2] = { 1, 51 };

  static const int32_T iv1[2] = { 1, 51 };

  static const int32_T iv2[2] = { 1, 5 };

  static const int32_T iv3[2] = { 1, 22 };

  static const int32_T iv4[2] = { 1, 22 };

  static const int32_T iv5[2] = { 1, 25 };

  static const int32_T iv6[2] = { 1, 25 };

  static char_T b_u[51] = { 'M', 'A', 'T', 'L', 'A', 'B', ':', 's', 'y', 's',
    't', 'e', 'm', ':', 'm', 'e', 't', 'h', 'o', 'd', 'C', 'a', 'l', 'l', 'e',
    'd', 'W', 'h', 'e', 'n', 'L', 'o', 'c', 'k', 'e', 'd', 'R', 'e', 'l', 'e',
    'a', 's', 'e', 'd', 'C', 'o', 'd', 'e', 'g', 'e', 'n' };

  static char_T h_u[25] = { 'M', 'A', 'T', 'L', 'A', 'B', ':', 'R', 'a', 'n',
    'd', 'S', 't', 'r', 'e', 'a', 'm', ':', 'B', 'a', 'd', 'S', 'e', 'e', 'd' };

  static char_T f_u[22] = { 'M', 'A', 'T', 'L', 'A', 'B', ':', 'r', 'n', 'g',
    ':', 'b', 'a', 'd', 'S', 'e', 't', 't', 'i', 'n', 'g', 's' };

  static char_T d_u[5] = { 's', 'e', 't', 'u', 'p' };

  time_t b_eTime;
  time_t eTime;
  coder_internal_RandStream *s;
  emlrtStack b_st;
  emlrtStack c_st;
  emlrtStack d_st;
  emlrtStack e_st;
  emlrtStack f_st;
  emlrtStack st;
  const mxArray *b_y;
  const mxArray *c_y;
  const mxArray *d_y;
  const mxArray *e_y;
  const mxArray *f_y;
  const mxArray *g_y;
  const mxArray *m;
  const mxArray *y;
  real_T b_seed;
  real_T b_x;
  real_T x;
  int32_T exitg1;
  int32_T r;
  int32_T t;
  uint32_T b_r;
  char_T u[51];
  char_T g_u[25];
  char_T e_u[22];
  char_T c_u[5];
  st.prev = sp;
  st.tls = sp->tls;
  st.site = &i_emlrtRSI;
  b_st.prev = &st;
  b_st.tls = st.tls;
  c_st.prev = &b_st;
  c_st.tls = b_st.tls;
  d_st.prev = &c_st;
  d_st.tls = c_st.tls;
  obj->isSetupComplete = false;
  if (obj->isInitialized != 0) {
    for (r = 0; r < 51; r++) {
      u[r] = b_u[r];
    }

    y = NULL;
    m = emlrtCreateCharArray(2, &iv[0]);
    emlrtInitCharArrayR2013a(&st, 51, m, &u[0]);
    emlrtAssign(&y, m);
    for (r = 0; r < 51; r++) {
      u[r] = b_u[r];
    }

    b_y = NULL;
    m = emlrtCreateCharArray(2, &iv1[0]);
    emlrtInitCharArrayR2013a(&st, 51, m, &u[0]);
    emlrtAssign(&b_y, m);
    for (r = 0; r < 5; r++) {
      c_u[r] = d_u[r];
    }

    c_y = NULL;
    m = emlrtCreateCharArray(2, &iv2[0]);
    emlrtInitCharArrayR2013a(&st, 5, m, &c_u[0]);
    emlrtAssign(&c_y, m);
    b_st.site = &i_emlrtRSI;
    error(&b_st, y, getString(&b_st, message(&b_st, b_y, c_y, &emlrtMCI),
           &emlrtMCI), &emlrtMCI);
  }

  obj->isInitialized = 1;
  b_st.site = &i_emlrtRSI;
  c_st.site = &vb_emlrtRSI;
  d_st.site = &v_emlrtRSI;
  e_st.site = &ab_emlrtRSI;
  x = now() * 8.64E+6;
  b_seed = b_mod(muDoubleScalarFloor(x));
  e_st.site = &bb_emlrtRSI;
  eTime = time(NULL);
  do {
    exitg1 = 0;
    e_st.site = &cb_emlrtRSI;
    b_eTime = time(NULL);
    if ((int32_T)b_eTime <= (int32_T)eTime + 1) {
      e_st.site = &db_emlrtRSI;
      x = now() * 8.64E+6;
      if (b_seed != b_mod(muDoubleScalarFloor(x))) {
        exitg1 = 1;
      }
    } else {
      exitg1 = 1;
    }
  } while (exitg1 == 0);

  b_seed = muDoubleScalarRound(b_seed);
  if (b_seed < 4.294967296E+9) {
    if (b_seed >= 0.0) {
      moduleInstance->seed = (uint32_T)b_seed;
    } else {
      moduleInstance->seed = 0U;
    }
  } else if (b_seed >= 4.294967296E+9) {
    moduleInstance->seed = MAX_uint32_T;
  } else {
    moduleInstance->seed = 0U;
  }

  if (moduleInstance->method == 7U) {
    d_st.site = &w_emlrtRSI;
    if (!moduleInstance->state_not_empty) {
      e_st.site = &eb_emlrtRSI;
      f_st.site = &gb_emlrtRSI;
      for (r = 0; r < 625; r++) {
        moduleInstance->state[r] = 0U;
      }

      b_r = 5489U;
      moduleInstance->state[0] = 5489U;
      for (r = 0; r < 623; r++) {
        b_r = ((b_r ^ b_r >> 30U) * 1812433253U + (uint32_T)r) + 1U;
        moduleInstance->state[r + 1] = b_r;
      }

      moduleInstance->state[624] = 624U;
      moduleInstance->state_not_empty = true;
    }

    e_st.site = &fb_emlrtRSI;
    f_st.site = &hb_emlrtRSI;
    b_r = moduleInstance->seed;
    moduleInstance->state[0] = moduleInstance->seed;
    for (r = 0; r < 623; r++) {
      b_r = ((b_r ^ b_r >> 30U) * 1812433253U + (uint32_T)r) + 1U;
      moduleInstance->state[r + 1] = b_r;
    }

    moduleInstance->state[624] = 624U;
  } else if (moduleInstance->method == 5U) {
    d_st.site = &x_emlrtRSI;
    moduleInstance->b_state[0] = 362436069U;
    moduleInstance->b_state[1] = moduleInstance->seed;
    if (moduleInstance->b_state[1] == 0U) {
      moduleInstance->b_state[1] = 521288629U;
    }
  } else if (moduleInstance->method == 4U) {
    d_st.site = &y_emlrtRSI;
    e_st.site = &ib_emlrtRSI;
    f_st.site = &jb_emlrtRSI;
    r = (int32_T)(moduleInstance->seed >> 16U);
    t = (int32_T)(moduleInstance->seed & 32768U);
    moduleInstance->c_state = ((((moduleInstance->seed - ((uint32_T)r << 16U)) -
      (uint32_T)t) << 16U) + (uint32_T)t) + (uint32_T)r;
    if (moduleInstance->c_state < 1U) {
      moduleInstance->c_state = 1144108930U;
    } else {
      if (moduleInstance->c_state > 2147483646U) {
        moduleInstance->c_state = 2147483646U;
      }
    }
  } else {
    for (r = 0; r < 22; r++) {
      e_u[r] = f_u[r];
    }

    d_y = NULL;
    m = emlrtCreateCharArray(2, &iv3[0]);
    emlrtInitCharArrayR2013a(&c_st, 22, m, &e_u[0]);
    emlrtAssign(&d_y, m);
    for (r = 0; r < 22; r++) {
      e_u[r] = f_u[r];
    }

    e_y = NULL;
    m = emlrtCreateCharArray(2, &iv4[0]);
    emlrtInitCharArrayR2013a(&c_st, 22, m, &e_u[0]);
    emlrtAssign(&e_y, m);
    d_st.site = &md_emlrtRSI;
    error(&d_st, d_y, getString(&d_st, b_message(&d_st, e_y, &d_emlrtMCI),
           &d_emlrtMCI), &d_emlrtMCI);
  }

  c_st.site = &wb_emlrtRSI;
  d_st.site = &kb_emlrtRSI;
  b_seed = b_rand(moduleInstance, &d_st);
  x = b_seed * 65535.0;
  b_x = muDoubleScalarFloor(x);
  b_seed = muDoubleScalarFloor(x) + 1.0;
  c_st.site = &xb_emlrtRSI;
  s = &obj->cRandStream;
  obj->cRandStream.SavedPolarValue = 0.0;
  obj->cRandStream.HaveSavedPolarValue = false;
  d_st.site = &yb_emlrtRSI;
  if ((b_seed == b_x + 1.0) && (0.0 <= b_x + 1.0) && (b_x + 1.0 < 4.294967296E+9))
  {
  } else {
    for (r = 0; r < 25; r++) {
      g_u[r] = h_u[r];
    }

    f_y = NULL;
    m = emlrtCreateCharArray(2, &iv5[0]);
    emlrtInitCharArrayR2013a(&c_st, 25, m, &g_u[0]);
    emlrtAssign(&f_y, m);
    for (r = 0; r < 25; r++) {
      g_u[r] = h_u[r];
    }

    g_y = NULL;
    m = emlrtCreateCharArray(2, &iv6[0]);
    emlrtInitCharArrayR2013a(&c_st, 25, m, &g_u[0]);
    emlrtAssign(&g_y, m);
    d_st.site = &ld_emlrtRSI;
    error(&d_st, f_y, getString(&d_st, b_message(&d_st, g_y, &f_emlrtMCI),
           &f_emlrtMCI), &f_emlrtMCI);
  }

  d_st.site = &ac_emlrtRSI;
  e_st.site = &bc_emlrtRSI;
  f_st.site = &dc_emlrtRSI;
  e_st.site = &cc_emlrtRSI;
  mt19937ar_reset(&s->MtGenerator, (uint32_T)b_seed);
  obj->cRandStream.Generator = &obj->cRandStream.MtGenerator;
  obj->cRandStream.NtMethod = coder_internal_RngNt_ziggurat;
  obj->isSetupComplete = true;
  st.site = &i_emlrtRSI;
  NoiseSource_resetImpl(moduleInstance, &st, obj);
}

static real_T now(void)
{
  time_t rawtime;
  struct tm expl_temp;
  real_T y;
  int32_T r;
  int16_T cDaysMonthWise[12];
  boolean_T guard1 = false;
  cDaysMonthWise[0] = 0;
  cDaysMonthWise[1] = 31;
  cDaysMonthWise[2] = 59;
  cDaysMonthWise[3] = 90;
  cDaysMonthWise[4] = 120;
  cDaysMonthWise[5] = 151;
  cDaysMonthWise[6] = 181;
  cDaysMonthWise[7] = 212;
  cDaysMonthWise[8] = 243;
  cDaysMonthWise[9] = 273;
  cDaysMonthWise[10] = 304;
  cDaysMonthWise[11] = 334;
  time(&rawtime);
  expl_temp = *localtime(&rawtime);
  y = ((((365.0 * (real_T)(expl_temp.tm_year + 1900) + muDoubleScalarCeil
          ((real_T)(expl_temp.tm_year + 1900) / 4.0)) - muDoubleScalarCeil
         ((real_T)(expl_temp.tm_year + 1900) / 100.0)) + muDoubleScalarCeil
        ((real_T)(expl_temp.tm_year + 1900) / 400.0)) + (real_T)
       cDaysMonthWise[expl_temp.tm_mon]) + (real_T)expl_temp.tm_mday;
  if (expl_temp.tm_mon + 1 > 2) {
    if (expl_temp.tm_year + 1900 == 0) {
      r = 0;
    } else {
      r = (int32_T)muDoubleScalarRem((real_T)(expl_temp.tm_year + 1900), 4.0);
      if (r == 0) {
        r = 0;
      } else {
        if (expl_temp.tm_year + 1900 < 0) {
          r += 4;
        }
      }
    }

    guard1 = false;
    if (r == 0) {
      if (expl_temp.tm_year + 1900 == 0) {
        r = 0;
      } else {
        r = (int32_T)muDoubleScalarRem((real_T)(expl_temp.tm_year + 1900), 100.0);
        if (r == 0) {
          r = 0;
        } else {
          if (expl_temp.tm_year + 1900 < 0) {
            r += 100;
          }
        }
      }

      if (r != 0) {
        y++;
      } else {
        guard1 = true;
      }
    } else {
      guard1 = true;
    }

    if (guard1) {
      if (expl_temp.tm_year + 1900 == 0) {
        r = 0;
      } else {
        r = (int32_T)muDoubleScalarRem((real_T)(expl_temp.tm_year + 1900), 400.0);
        if (r == 0) {
          r = 0;
        } else {
          if (expl_temp.tm_year + 1900 < 0) {
            r += 400;
          }
        }
      }

      if (r == 0) {
        y++;
      }
    }
  }

  y += (((real_T)expl_temp.tm_hour * 3600.0 + (real_T)expl_temp.tm_min * 60.0) +
        (real_T)expl_temp.tm_sec) / 86400.0;
  return y;
}

static real_T b_mod(real_T x)
{
  real_T r;
  if (muDoubleScalarIsNaN(x) || muDoubleScalarIsInf(x)) {
    r = rtNaN;
  } else if (x == 0.0) {
    r = 0.0;
  } else {
    r = muDoubleScalarRem(x, 2.147483647E+9);
    if (r == 0.0) {
      r = 0.0;
    } else {
      if (x < 0.0) {
        r += 2.147483647E+9;
      }
    }
  }

  return r;
}

static real_T b_rand(InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance, const
                     emlrtStack *sp)
{
  emlrtStack b_st;
  emlrtStack c_st;
  emlrtStack d_st;
  emlrtStack e_st;
  emlrtStack st;
  real_T r;
  int32_T i;
  uint32_T d_state[2];
  uint32_T b_r;
  uint32_T test2;
  st.prev = sp;
  st.tls = sp->tls;
  st.site = &lb_emlrtRSI;
  b_st.prev = &st;
  b_st.tls = st.tls;
  c_st.prev = &b_st;
  c_st.tls = b_st.tls;
  if (moduleInstance->method == 4U) {
    b_st.site = &mb_emlrtRSI;
    i = (int32_T)(moduleInstance->c_state / 127773U);
    b_r = 16807U * (moduleInstance->c_state - (uint32_T)i * 127773U);
    test2 = 2836U * (uint32_T)i;
    if (b_r < test2) {
      moduleInstance->c_state = ~(test2 - b_r) & 2147483647U;
    } else {
      moduleInstance->c_state = b_r - test2;
    }

    r = (real_T)moduleInstance->c_state * 4.6566128752457969E-10;
  } else if (moduleInstance->method == 5U) {
    b_st.site = &nb_emlrtRSI;
    c_st.site = &pb_emlrtRSI;
    d_st.site = &qb_emlrtRSI;
    e_st.site = &rb_emlrtRSI;
    b_r = 69069U * moduleInstance->b_state[0] + 1234567U;
    test2 = moduleInstance->b_state[1] ^ moduleInstance->b_state[1] << 13;
    test2 ^= test2 >> 17;
    test2 ^= test2 << 5;
    d_state[0] = b_r;
    d_state[1] = test2;
    for (i = 0; i < 2; i++) {
      moduleInstance->b_state[i] = d_state[i];
    }

    r = (real_T)(b_r + test2) * 2.328306436538696E-10;
  } else {
    b_st.site = &ob_emlrtRSI;
    if (!moduleInstance->state_not_empty) {
      c_st.site = &eb_emlrtRSI;
      d_st.site = &gb_emlrtRSI;
      for (i = 0; i < 625; i++) {
        moduleInstance->state[i] = 0U;
      }

      b_r = 5489U;
      moduleInstance->state[0] = 5489U;
      for (i = 0; i < 623; i++) {
        b_r = ((b_r ^ b_r >> 30U) * 1812433253U + (uint32_T)i) + 1U;
        moduleInstance->state[i + 1] = b_r;
      }

      moduleInstance->state[624] = 624U;
      moduleInstance->state_not_empty = true;
    }

    c_st.site = &sb_emlrtRSI;
    r = eml_rand_mt19937ar(&c_st, moduleInstance->state);
  }

  return r;
}

static void mt19937ar_reset(coder_internal_mt19937ar *obj, uint32_T varargin_1)
{
  int32_T statei;
  uint32_T r;
  if (varargin_1 == 0U) {
    obj->Seed = 5489U;
  } else {
    obj->Seed = varargin_1;
  }

  r = obj->Seed;
  obj->State[0] = r;
  for (statei = 0; statei < 623; statei++) {
    r = ((r ^ r >> 30U) * 1812433253U + (uint32_T)statei) + 1U;
    obj->State[statei + 1] = r;
  }

  obj->State[624] = 624U;
}

static void NoiseSource_resetImpl(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance, const emlrtStack *sp, phased_internal_NoiseSource *obj)
{
  static const int32_T iv[2] = { 1, 25 };

  static const int32_T iv1[2] = { 1, 25 };

  static char_T b_u[25] = { 'M', 'A', 'T', 'L', 'A', 'B', ':', 'R', 'a', 'n',
    'd', 'S', 't', 'r', 'e', 'a', 'm', ':', 'B', 'a', 'd', 'S', 'e', 'e', 'd' };

  emlrtStack b_st;
  emlrtStack st;
  const mxArray *b_y;
  const mxArray *m;
  const mxArray *y;
  real_T r;
  real_T x;
  int32_T i;
  uint32_T c_u;
  char_T u[25];
  st.prev = sp;
  st.tls = sp->tls;
  st.site = &ec_emlrtRSI;
  b_st.prev = &st;
  b_st.tls = st.tls;
  b_st.site = &kb_emlrtRSI;
  r = b_rand(moduleInstance, &b_st);
  r *= 65535.0;
  x = muDoubleScalarFloor(r);
  r = muDoubleScalarFloor(r) + 1.0;
  st.site = &ec_emlrtRSI;
  if ((r == x + 1.0) && (0.0 <= x + 1.0) && (x + 1.0 < 4.294967296E+9)) {
  } else {
    for (i = 0; i < 25; i++) {
      u[i] = b_u[i];
    }

    y = NULL;
    m = emlrtCreateCharArray(2, &iv[0]);
    emlrtInitCharArrayR2013a(&st, 25, m, &u[0]);
    emlrtAssign(&y, m);
    for (i = 0; i < 25; i++) {
      u[i] = b_u[i];
    }

    b_y = NULL;
    m = emlrtCreateCharArray(2, &iv1[0]);
    emlrtInitCharArrayR2013a(&st, 25, m, &u[0]);
    emlrtAssign(&b_y, m);
    b_st.site = &kd_emlrtRSI;
    error(&b_st, y, getString(&b_st, b_message(&b_st, b_y, &h_emlrtMCI),
           &h_emlrtMCI), &h_emlrtMCI);
  }

  if (r < 4.294967296E+9) {
    if (r >= 0.0) {
      c_u = (uint32_T)r;
    } else {
      c_u = 0U;
    }
  } else if (r >= 4.294967296E+9) {
    c_u = MAX_uint32_T;
  } else {
    c_u = 0U;
  }

  b_st.site = &fc_emlrtRSI;
  mt19937ar_reset(obj->cRandStream.Generator, c_u);
}

static real_T mt19937ar_mtziggurat(const emlrtStack *sp,
  coder_internal_mt19937ar *obj)
{
  static real_T dv[257] = { 0.0, 0.215241895984875, 0.286174591792068,
    0.335737519214422, 0.375121332878378, 0.408389134611989, 0.43751840220787,
    0.46363433679088, 0.487443966139235, 0.50942332960209, 0.529909720661557,
    0.549151702327164, 0.567338257053817, 0.584616766106378, 0.601104617755991,
    0.61689699000775, 0.63207223638606, 0.646695714894993, 0.660822574244419,
    0.674499822837293, 0.687767892795788, 0.700661841106814, 0.713212285190975,
    0.725446140909999, 0.737387211434295, 0.749056662017815, 0.760473406430107,
    0.771654424224568, 0.782615023307232, 0.793369058840623, 0.80392911698997,
    0.814306670135215, 0.824512208752291, 0.834555354086381, 0.844444954909153,
    0.854189171008163, 0.863795545553308, 0.87327106808886, 0.882622229585165,
    0.891855070732941, 0.900975224461221, 0.909987953496718, 0.91889818364959,
    0.927710533401999, 0.936429340286575, 0.945058684468165, 0.953602409881086,
    0.96206414322304, 0.970447311064224, 0.978755155294224, 0.986990747099062,
    0.99515699963509, 1.00325667954467, 1.01129241744, 1.01926671746548,
    1.02718196603564, 1.03504043983344, 1.04284431314415, 1.05059566459093,
    1.05829648333067, 1.06594867476212, 1.07355406579244, 1.0811144097034,
    1.08863139065398, 1.09610662785202, 1.10354167942464, 1.11093804601357,
    1.11829717411934, 1.12562045921553, 1.13290924865253, 1.14016484436815,
    1.14738850542085, 1.15458145035993, 1.16174485944561, 1.16887987673083,
    1.17598761201545, 1.18306914268269, 1.19012551542669, 1.19715774787944,
    1.20416683014438, 1.2111537262437, 1.21811937548548, 1.22506469375653,
    1.23199057474614, 1.23889789110569, 1.24578749554863, 1.2526602218949,
    1.25951688606371, 1.26635828701823, 1.27318520766536, 1.27999841571382,
    1.28679866449324, 1.29358669373695, 1.30036323033084, 1.30712898903073,
    1.31388467315022, 1.32063097522106, 1.32736857762793, 1.33409815321936,
    1.3408203658964, 1.34753587118059, 1.35424531676263, 1.36094934303328,
    1.36764858359748, 1.37434366577317, 1.38103521107586, 1.38772383568998,
    1.39441015092814, 1.40109476367925, 1.4077782768464, 1.41446128977547,
    1.42114439867531, 1.42782819703026, 1.43451327600589, 1.44120022484872,
    1.44788963128058, 1.45458208188841, 1.46127816251028, 1.46797845861808,
    1.47468355569786, 1.48139403962819, 1.48811049705745, 1.49483351578049,
    1.50156368511546, 1.50830159628131, 1.51504784277671, 1.521803020761,
    1.52856772943771, 1.53534257144151, 1.542128153229, 1.54892508547417,
    1.55573398346918, 1.56255546753104, 1.56939016341512, 1.57623870273591,
    1.58310172339603, 1.58997987002419, 1.59687379442279, 1.60378415602609,
    1.61071162236983, 1.61765686957301, 1.62462058283303, 1.63160345693487,
    1.63860619677555, 1.64562951790478, 1.65267414708306, 1.65974082285818,
    1.66683029616166, 1.67394333092612, 1.68108070472517, 1.68824320943719,
    1.69543165193456, 1.70264685479992, 1.7098896570713, 1.71716091501782,
    1.72446150294804, 1.73179231405296, 1.73915426128591, 1.74654827828172,
    1.75397532031767, 1.76143636531891, 1.76893241491127, 1.77646449552452,
    1.78403365954944, 1.79164098655216, 1.79928758454972, 1.80697459135082,
    1.81470317596628, 1.82247454009388, 1.83028991968276, 1.83815058658281,
    1.84605785028518, 1.8540130597602, 1.86201760539967, 1.87007292107127,
    1.878180486293, 1.88634182853678, 1.8945585256707, 1.90283220855043,
    1.91116456377125, 1.91955733659319, 1.92801233405266, 1.93653142827569,
    1.94511656000868, 1.95376974238465, 1.96249306494436, 1.97128869793366,
    1.98015889690048, 1.98910600761744, 1.99813247135842, 2.00724083056053,
    2.0164337349062, 2.02571394786385, 2.03508435372962, 2.04454796521753,
    2.05410793165065, 2.06376754781173, 2.07353026351874, 2.0833996939983,
    2.09337963113879, 2.10347405571488, 2.11368715068665, 2.12402331568952,
    2.13448718284602, 2.14508363404789, 2.15581781987674, 2.16669518035431,
    2.17772146774029, 2.18890277162636, 2.20024554661128, 2.21175664288416,
    2.22344334009251, 2.23531338492992, 2.24737503294739, 2.25963709517379,
    2.27210899022838, 2.28480080272449, 2.29772334890286, 2.31088825060137,
    2.32430801887113, 2.33799614879653, 2.35196722737914, 2.36623705671729,
    2.38082279517208, 2.39574311978193, 2.41101841390112, 2.42667098493715,
    2.44272531820036, 2.4592083743347, 2.47614993967052, 2.49358304127105,
    2.51154444162669, 2.53007523215985, 2.54922155032478, 2.56903545268184,
    2.58957598670829, 2.61091051848882, 2.63311639363158, 2.65628303757674,
    2.68051464328574, 2.70593365612306, 2.73268535904401, 2.76094400527999,
    2.79092117400193, 2.82287739682644, 2.85713873087322, 2.89412105361341,
    2.93436686720889, 2.97860327988184, 3.02783779176959, 3.08352613200214,
    3.147889289518, 3.2245750520478, 3.32024473383983, 3.44927829856143,
    3.65415288536101, 3.91075795952492 };

  static real_T dv1[257] = { 1.0, 0.977101701267673, 0.959879091800108,
    0.9451989534423, 0.932060075959231, 0.919991505039348, 0.908726440052131,
    0.898095921898344, 0.887984660755834, 0.878309655808918, 0.869008688036857,
    0.860033621196332, 0.851346258458678, 0.842915653112205, 0.834716292986884,
    0.826726833946222, 0.818929191603703, 0.811307874312656, 0.803849483170964,
    0.796542330422959, 0.789376143566025, 0.782341832654803, 0.775431304981187,
    0.768637315798486, 0.761953346836795, 0.755373506507096, 0.748892447219157,
    0.742505296340151, 0.736207598126863, 0.729995264561476, 0.72386453346863,
    0.717811932630722, 0.711834248878248, 0.705928501332754, 0.700091918136512,
    0.694321916126117, 0.688616083004672, 0.682972161644995, 0.677388036218774,
    0.671861719897082, 0.66639134390875, 0.660975147776663, 0.655611470579697,
    0.650298743110817, 0.645035480820822, 0.639820277453057, 0.634651799287624,
    0.629528779924837, 0.624450015547027, 0.619414360605834, 0.614420723888914,
    0.609468064925773, 0.604555390697468, 0.599681752619125, 0.594846243767987,
    0.590047996332826, 0.585286179263371, 0.580559996100791, 0.575868682972354,
    0.571211506735253, 0.566587763256165, 0.561996775814525, 0.557437893618766,
    0.552910490425833, 0.548413963255266, 0.543947731190026, 0.539511234256952,
    0.535103932380458, 0.530725304403662, 0.526374847171684, 0.522052074672322,
    0.517756517229756, 0.513487720747327, 0.509245245995748, 0.505028667943468,
    0.500837575126149, 0.49667156905249, 0.492530263643869, 0.488413284705458,
    0.484320269426683, 0.480250865909047, 0.476204732719506, 0.47218153846773,
    0.468180961405694, 0.464202689048174, 0.460246417812843, 0.456311852678716,
    0.452398706861849, 0.448506701507203, 0.444635565395739, 0.440785034665804,
    0.436954852547985, 0.433144769112652, 0.429354541029442, 0.425583931338022,
    0.421832709229496, 0.418100649837848, 0.414387534040891, 0.410693148270188,
    0.407017284329473, 0.403359739221114, 0.399720314980197, 0.396098818515832,
    0.392495061459315, 0.388908860018789, 0.385340034840077, 0.381788410873393,
    0.378253817245619, 0.374736087137891, 0.371235057668239, 0.367750569779032,
    0.364282468129004, 0.360830600989648, 0.357394820145781, 0.353974980800077,
    0.350570941481406, 0.347182563956794, 0.343809713146851, 0.340452257044522,
    0.337110066637006, 0.333783015830718, 0.330470981379163, 0.327173842813601,
    0.323891482376391, 0.320623784956905, 0.317370638029914, 0.314131931596337,
    0.310907558126286, 0.307697412504292, 0.30450139197665, 0.301319396100803,
    0.298151326696685, 0.294997087799962, 0.291856585617095, 0.288729728482183,
    0.285616426815502, 0.282516593083708, 0.279430141761638, 0.276356989295668,
    0.273297054068577, 0.270250256365875, 0.267216518343561, 0.264195763997261,
    0.261187919132721, 0.258192911337619, 0.255210669954662, 0.252241126055942,
    0.249284212418529, 0.246339863501264, 0.24340801542275, 0.240488605940501,
    0.237581574431238, 0.23468686187233, 0.231804410824339, 0.228934165414681,
    0.226076071322381, 0.223230075763918, 0.220396127480152, 0.217574176724331,
    0.214764175251174, 0.211966076307031, 0.209179834621125, 0.206405406397881,
    0.203642749310335, 0.200891822494657, 0.198152586545776, 0.195425003514135,
    0.192709036903589, 0.190004651670465, 0.187311814223801, 0.1846304924268,
    0.181960655599523, 0.179302274522848, 0.176655321443735, 0.174019770081839,
    0.171395595637506, 0.168782774801212, 0.166181285764482, 0.163591108232366,
    0.161012223437511, 0.158444614155925, 0.15588826472448, 0.153343161060263,
    0.150809290681846, 0.148286642732575, 0.145775208005994, 0.143274978973514,
    0.140785949814445, 0.138308116448551, 0.135841476571254, 0.133386029691669,
    0.130941777173644, 0.12850872228, 0.126086870220186, 0.123676228201597,
    0.12127680548479, 0.11888861344291, 0.116511665625611, 0.114145977827839,
    0.111791568163838, 0.109448457146812, 0.107116667774684, 0.104796225622487,
    0.102487158941935, 0.10018949876881, 0.0979032790388625, 0.095628536713009,
    0.093365311912691, 0.0911136480663738, 0.0888735920682759,
    0.0866451944505581, 0.0844285095703535, 0.082223595813203,
    0.0800305158146631, 0.0778493367020961, 0.0756801303589272,
    0.0735229737139814, 0.0713779490588905, 0.0692451443970068,
    0.0671246538277886, 0.065016577971243, 0.0629210244377582, 0.06083810834954,
    0.0587679529209339, 0.0567106901062031, 0.0546664613248891,
    0.0526354182767924, 0.0506177238609479, 0.0486135532158687,
    0.0466230949019305, 0.0446465522512946, 0.0426841449164746,
    0.0407361106559411, 0.0388027074045262, 0.0368842156885674,
    0.0349809414617162, 0.0330932194585786, 0.0312214171919203,
    0.0293659397581334, 0.0275272356696031, 0.0257058040085489,
    0.0239022033057959, 0.0221170627073089, 0.0203510962300445,
    0.0186051212757247, 0.0168800831525432, 0.0151770883079353,
    0.0134974506017399, 0.0118427578579079, 0.0102149714397015,
    0.00861658276939875, 0.00705087547137324, 0.00552240329925101,
    0.00403797259336304, 0.00260907274610216, 0.0012602859304986,
    0.000477467764609386 };

  emlrtStack st;
  real_T u;
  real_T x;
  real_T z;
  int32_T exitg1;
  int32_T i;
  uint32_T u32[2];
  st.prev = sp;
  st.tls = sp->tls;
  do {
    exitg1 = 0;
    st.site = &kc_emlrtRSI;
    mt19937ar_genrand_uint32_vector(obj, u32);
    i = (int32_T)((u32[1] >> 24U) + 1U);
    z = (((real_T)(u32[0] >> 3U) * 1.6777216E+7 + (real_T)((int32_T)u32[1] &
           16777215)) * 2.2204460492503131E-16 - 1.0) * dv[i];
    if (muDoubleScalarAbs(z) <= dv[i - 1]) {
      exitg1 = 1;
    } else if (i < 256) {
      st.site = &lc_emlrtRSI;
      u = mt19937ar_genrandu(&st, obj);
      if (dv1[i] + u * (dv1[i - 1] - dv1[i]) < muDoubleScalarExp(-0.5 * z * z))
      {
        exitg1 = 1;
      }
    } else {
      do {
        st.site = &mc_emlrtRSI;
        u = mt19937ar_genrandu(&st, obj);
        x = muDoubleScalarLog(u) * 0.273661237329758;
        st.site = &nc_emlrtRSI;
        u = mt19937ar_genrandu(&st, obj);
      } while (!(-2.0 * muDoubleScalarLog(u) > x * x));

      if (z < 0.0) {
        z = x - 3.65415288536101;
      } else {
        z = 3.65415288536101 - x;
      }

      exitg1 = 1;
    }
  } while (exitg1 == 0);

  return z;
}

static void mt19937ar_genrand_uint32_vector(coder_internal_mt19937ar *obj,
  uint32_T u[2])
{
  int32_T j;
  int32_T kk;
  uint32_T statei;
  uint32_T y;
  for (j = 0; j < 2; j++) {
    statei = obj->State[624] + 1U;
    if (statei >= 625U) {
      for (kk = 0; kk < 227; kk++) {
        y = (obj->State[kk] & 2147483648U) | (obj->State[kk + 1] & 2147483647U);
        if ((y & 1U) == 0U) {
          y >>= 1U;
        } else {
          y = y >> 1U ^ 2567483615U;
        }

        obj->State[kk] = obj->State[kk + 397] ^ y;
      }

      for (kk = 0; kk < 396; kk++) {
        y = (obj->State[kk + 227] & 2147483648U) | (obj->State[kk + 228] &
          2147483647U);
        if ((y & 1U) == 0U) {
          y >>= 1U;
        } else {
          y = y >> 1U ^ 2567483615U;
        }

        obj->State[kk + 227] = obj->State[kk] ^ y;
      }

      y = (obj->State[623] & 2147483648U) | (obj->State[0] & 2147483647U);
      if ((y & 1U) == 0U) {
        y >>= 1U;
      } else {
        y = y >> 1U ^ 2567483615U;
      }

      obj->State[623] = obj->State[396] ^ y;
      statei = 1U;
    }

    y = obj->State[(int32_T)statei - 1];
    obj->State[624] = statei;
    y ^= y >> 11U;
    y ^= y << 7U & 2636928640U;
    y ^= y << 15U & 4022730752U;
    y ^= y >> 18U;
    u[j] = y;
  }
}

static real_T mt19937ar_genrandu(const emlrtStack *sp, coder_internal_mt19937ar *
  obj)
{
  static const int32_T iv[2] = { 1, 37 };

  static const int32_T iv1[2] = { 1, 37 };

  static char_T c_u[37] = { 'C', 'o', 'd', 'e', 'r', ':', 'M', 'A', 'T', 'L',
    'A', 'B', ':', 'r', 'a', 'n', 'd', '_', 'i', 'n', 'v', 'a', 'l', 'i', 'd',
    'T', 'w', 'i', 's', 't', 'e', 'r', 'S', 't', 'a', 't', 'e' };

  emlrtStack st;
  const mxArray *b_y;
  const mxArray *m;
  const mxArray *y;
  real_T r;
  int32_T exitg1;
  int32_T i;
  uint32_T u[2];
  char_T b_u[37];
  st.prev = sp;
  st.tls = sp->tls;
  do {
    exitg1 = 0;
    st.site = &oc_emlrtRSI;
    mt19937ar_genrand_uint32_vector(obj, u);
    u[0] >>= 5U;
    u[1] >>= 6U;
    r = 1.1102230246251565E-16 * ((real_T)u[0] * 6.7108864E+7 + (real_T)u[1]);
    if (r == 0.0) {
      if (!is_valid_state(obj->State)) {
        for (i = 0; i < 37; i++) {
          b_u[i] = c_u[i];
        }

        y = NULL;
        m = emlrtCreateCharArray(2, &iv[0]);
        emlrtInitCharArrayR2013a(sp, 37, m, &b_u[0]);
        emlrtAssign(&y, m);
        for (i = 0; i < 37; i++) {
          b_u[i] = c_u[i];
        }

        b_y = NULL;
        m = emlrtCreateCharArray(2, &iv1[0]);
        emlrtInitCharArrayR2013a(sp, 37, m, &b_u[0]);
        emlrtAssign(&b_y, m);
        st.site = &jd_emlrtRSI;
        error(&st, y, getString(&st, b_message(&st, b_y, &i_emlrtMCI),
               &i_emlrtMCI), &i_emlrtMCI);
      }
    } else {
      exitg1 = 1;
    }
  } while (exitg1 == 0);

  return r;
}

static boolean_T is_valid_state(uint32_T mt[625])
{
  int32_T k;
  boolean_T exitg1;
  boolean_T isvalid;

  /* ========================= COPYRIGHT NOTICE ============================ */
  /*  This is a uniform (0,1) pseudorandom number generator based on: */
  /*  */
  /*  A C-program for MT19937, with initialization improved 2002/1/26. */
  /*  Coded by Takuji Nishimura and Makoto Matsumoto. */
  /*  */
  /*  Copyright (C) 1997 - 2002, Makoto Matsumoto and Takuji Nishimura, */
  /*  All rights reserved. */
  /*  */
  /*  Redistribution and use in source and binary forms, with or without */
  /*  modification, are permitted provided that the following conditions */
  /*  are met: */
  /*  */
  /*    1. Redistributions of source code must retain the above copyright */
  /*       notice, this list of conditions and the following disclaimer. */
  /*  */
  /*    2. Redistributions in binary form must reproduce the above copyright */
  /*       notice, this list of conditions and the following disclaimer */
  /*       in the documentation and/or other materials provided with the */
  /*       distribution. */
  /*  */
  /*    3. The names of its contributors may not be used to endorse or */
  /*       promote products derived from this software without specific */
  /*       prior written permission. */
  /*  */
  /*  THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS */
  /*  "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT */
  /*  LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR */
  /*  A PARTICULAR PURPOSE ARE DISCLAIMED.  IN NO EVENT SHALL THE COPYRIGHT */
  /*  OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, */
  /*  SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT */
  /*  LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, */
  /*  DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY */
  /*  THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT */
  /*  (INCLUDING  NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE */
  /*  OF THIS  SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE. */
  /*  */
  /* =============================   END   ================================= */
  if ((mt[624] >= 1U) && (mt[624] < 625U)) {
    isvalid = true;
  } else {
    isvalid = false;
  }

  if (isvalid) {
    isvalid = false;
    k = 0;
    exitg1 = false;
    while ((!exitg1) && (k + 1 < 625)) {
      if (mt[k] == 0U) {
        k++;
      } else {
        isvalid = true;
        exitg1 = true;
      }
    }
  }

  return isvalid;
}

static void RandStream_genericRandn(const emlrtStack *sp,
  coder_internal_RandStream *s, real_T z[56])
{
  static real_T dv[257] = { 0.0, 0.215241895984875, 0.286174591792068,
    0.335737519214422, 0.375121332878378, 0.408389134611989, 0.43751840220787,
    0.46363433679088, 0.487443966139235, 0.50942332960209, 0.529909720661557,
    0.549151702327164, 0.567338257053817, 0.584616766106378, 0.601104617755991,
    0.61689699000775, 0.63207223638606, 0.646695714894993, 0.660822574244419,
    0.674499822837293, 0.687767892795788, 0.700661841106814, 0.713212285190975,
    0.725446140909999, 0.737387211434295, 0.749056662017815, 0.760473406430107,
    0.771654424224568, 0.782615023307232, 0.793369058840623, 0.80392911698997,
    0.814306670135215, 0.824512208752291, 0.834555354086381, 0.844444954909153,
    0.854189171008163, 0.863795545553308, 0.87327106808886, 0.882622229585165,
    0.891855070732941, 0.900975224461221, 0.909987953496718, 0.91889818364959,
    0.927710533401999, 0.936429340286575, 0.945058684468165, 0.953602409881086,
    0.96206414322304, 0.970447311064224, 0.978755155294224, 0.986990747099062,
    0.99515699963509, 1.00325667954467, 1.01129241744, 1.01926671746548,
    1.02718196603564, 1.03504043983344, 1.04284431314415, 1.05059566459093,
    1.05829648333067, 1.06594867476212, 1.07355406579244, 1.0811144097034,
    1.08863139065398, 1.09610662785202, 1.10354167942464, 1.11093804601357,
    1.11829717411934, 1.12562045921553, 1.13290924865253, 1.14016484436815,
    1.14738850542085, 1.15458145035993, 1.16174485944561, 1.16887987673083,
    1.17598761201545, 1.18306914268269, 1.19012551542669, 1.19715774787944,
    1.20416683014438, 1.2111537262437, 1.21811937548548, 1.22506469375653,
    1.23199057474614, 1.23889789110569, 1.24578749554863, 1.2526602218949,
    1.25951688606371, 1.26635828701823, 1.27318520766536, 1.27999841571382,
    1.28679866449324, 1.29358669373695, 1.30036323033084, 1.30712898903073,
    1.31388467315022, 1.32063097522106, 1.32736857762793, 1.33409815321936,
    1.3408203658964, 1.34753587118059, 1.35424531676263, 1.36094934303328,
    1.36764858359748, 1.37434366577317, 1.38103521107586, 1.38772383568998,
    1.39441015092814, 1.40109476367925, 1.4077782768464, 1.41446128977547,
    1.42114439867531, 1.42782819703026, 1.43451327600589, 1.44120022484872,
    1.44788963128058, 1.45458208188841, 1.46127816251028, 1.46797845861808,
    1.47468355569786, 1.48139403962819, 1.48811049705745, 1.49483351578049,
    1.50156368511546, 1.50830159628131, 1.51504784277671, 1.521803020761,
    1.52856772943771, 1.53534257144151, 1.542128153229, 1.54892508547417,
    1.55573398346918, 1.56255546753104, 1.56939016341512, 1.57623870273591,
    1.58310172339603, 1.58997987002419, 1.59687379442279, 1.60378415602609,
    1.61071162236983, 1.61765686957301, 1.62462058283303, 1.63160345693487,
    1.63860619677555, 1.64562951790478, 1.65267414708306, 1.65974082285818,
    1.66683029616166, 1.67394333092612, 1.68108070472517, 1.68824320943719,
    1.69543165193456, 1.70264685479992, 1.7098896570713, 1.71716091501782,
    1.72446150294804, 1.73179231405296, 1.73915426128591, 1.74654827828172,
    1.75397532031767, 1.76143636531891, 1.76893241491127, 1.77646449552452,
    1.78403365954944, 1.79164098655216, 1.79928758454972, 1.80697459135082,
    1.81470317596628, 1.82247454009388, 1.83028991968276, 1.83815058658281,
    1.84605785028518, 1.8540130597602, 1.86201760539967, 1.87007292107127,
    1.878180486293, 1.88634182853678, 1.8945585256707, 1.90283220855043,
    1.91116456377125, 1.91955733659319, 1.92801233405266, 1.93653142827569,
    1.94511656000868, 1.95376974238465, 1.96249306494436, 1.97128869793366,
    1.98015889690048, 1.98910600761744, 1.99813247135842, 2.00724083056053,
    2.0164337349062, 2.02571394786385, 2.03508435372962, 2.04454796521753,
    2.05410793165065, 2.06376754781173, 2.07353026351874, 2.0833996939983,
    2.09337963113879, 2.10347405571488, 2.11368715068665, 2.12402331568952,
    2.13448718284602, 2.14508363404789, 2.15581781987674, 2.16669518035431,
    2.17772146774029, 2.18890277162636, 2.20024554661128, 2.21175664288416,
    2.22344334009251, 2.23531338492992, 2.24737503294739, 2.25963709517379,
    2.27210899022838, 2.28480080272449, 2.29772334890286, 2.31088825060137,
    2.32430801887113, 2.33799614879653, 2.35196722737914, 2.36623705671729,
    2.38082279517208, 2.39574311978193, 2.41101841390112, 2.42667098493715,
    2.44272531820036, 2.4592083743347, 2.47614993967052, 2.49358304127105,
    2.51154444162669, 2.53007523215985, 2.54922155032478, 2.56903545268184,
    2.58957598670829, 2.61091051848882, 2.63311639363158, 2.65628303757674,
    2.68051464328574, 2.70593365612306, 2.73268535904401, 2.76094400527999,
    2.79092117400193, 2.82287739682644, 2.85713873087322, 2.89412105361341,
    2.93436686720889, 2.97860327988184, 3.02783779176959, 3.08352613200214,
    3.147889289518, 3.2245750520478, 3.32024473383983, 3.44927829856143,
    3.65415288536101, 3.91075795952492 };

  static real_T dv1[257] = { 1.0, 0.977101701267673, 0.959879091800108,
    0.9451989534423, 0.932060075959231, 0.919991505039348, 0.908726440052131,
    0.898095921898344, 0.887984660755834, 0.878309655808918, 0.869008688036857,
    0.860033621196332, 0.851346258458678, 0.842915653112205, 0.834716292986884,
    0.826726833946222, 0.818929191603703, 0.811307874312656, 0.803849483170964,
    0.796542330422959, 0.789376143566025, 0.782341832654803, 0.775431304981187,
    0.768637315798486, 0.761953346836795, 0.755373506507096, 0.748892447219157,
    0.742505296340151, 0.736207598126863, 0.729995264561476, 0.72386453346863,
    0.717811932630722, 0.711834248878248, 0.705928501332754, 0.700091918136512,
    0.694321916126117, 0.688616083004672, 0.682972161644995, 0.677388036218774,
    0.671861719897082, 0.66639134390875, 0.660975147776663, 0.655611470579697,
    0.650298743110817, 0.645035480820822, 0.639820277453057, 0.634651799287624,
    0.629528779924837, 0.624450015547027, 0.619414360605834, 0.614420723888914,
    0.609468064925773, 0.604555390697468, 0.599681752619125, 0.594846243767987,
    0.590047996332826, 0.585286179263371, 0.580559996100791, 0.575868682972354,
    0.571211506735253, 0.566587763256165, 0.561996775814525, 0.557437893618766,
    0.552910490425833, 0.548413963255266, 0.543947731190026, 0.539511234256952,
    0.535103932380458, 0.530725304403662, 0.526374847171684, 0.522052074672322,
    0.517756517229756, 0.513487720747327, 0.509245245995748, 0.505028667943468,
    0.500837575126149, 0.49667156905249, 0.492530263643869, 0.488413284705458,
    0.484320269426683, 0.480250865909047, 0.476204732719506, 0.47218153846773,
    0.468180961405694, 0.464202689048174, 0.460246417812843, 0.456311852678716,
    0.452398706861849, 0.448506701507203, 0.444635565395739, 0.440785034665804,
    0.436954852547985, 0.433144769112652, 0.429354541029442, 0.425583931338022,
    0.421832709229496, 0.418100649837848, 0.414387534040891, 0.410693148270188,
    0.407017284329473, 0.403359739221114, 0.399720314980197, 0.396098818515832,
    0.392495061459315, 0.388908860018789, 0.385340034840077, 0.381788410873393,
    0.378253817245619, 0.374736087137891, 0.371235057668239, 0.367750569779032,
    0.364282468129004, 0.360830600989648, 0.357394820145781, 0.353974980800077,
    0.350570941481406, 0.347182563956794, 0.343809713146851, 0.340452257044522,
    0.337110066637006, 0.333783015830718, 0.330470981379163, 0.327173842813601,
    0.323891482376391, 0.320623784956905, 0.317370638029914, 0.314131931596337,
    0.310907558126286, 0.307697412504292, 0.30450139197665, 0.301319396100803,
    0.298151326696685, 0.294997087799962, 0.291856585617095, 0.288729728482183,
    0.285616426815502, 0.282516593083708, 0.279430141761638, 0.276356989295668,
    0.273297054068577, 0.270250256365875, 0.267216518343561, 0.264195763997261,
    0.261187919132721, 0.258192911337619, 0.255210669954662, 0.252241126055942,
    0.249284212418529, 0.246339863501264, 0.24340801542275, 0.240488605940501,
    0.237581574431238, 0.23468686187233, 0.231804410824339, 0.228934165414681,
    0.226076071322381, 0.223230075763918, 0.220396127480152, 0.217574176724331,
    0.214764175251174, 0.211966076307031, 0.209179834621125, 0.206405406397881,
    0.203642749310335, 0.200891822494657, 0.198152586545776, 0.195425003514135,
    0.192709036903589, 0.190004651670465, 0.187311814223801, 0.1846304924268,
    0.181960655599523, 0.179302274522848, 0.176655321443735, 0.174019770081839,
    0.171395595637506, 0.168782774801212, 0.166181285764482, 0.163591108232366,
    0.161012223437511, 0.158444614155925, 0.15588826472448, 0.153343161060263,
    0.150809290681846, 0.148286642732575, 0.145775208005994, 0.143274978973514,
    0.140785949814445, 0.138308116448551, 0.135841476571254, 0.133386029691669,
    0.130941777173644, 0.12850872228, 0.126086870220186, 0.123676228201597,
    0.12127680548479, 0.11888861344291, 0.116511665625611, 0.114145977827839,
    0.111791568163838, 0.109448457146812, 0.107116667774684, 0.104796225622487,
    0.102487158941935, 0.10018949876881, 0.0979032790388625, 0.095628536713009,
    0.093365311912691, 0.0911136480663738, 0.0888735920682759,
    0.0866451944505581, 0.0844285095703535, 0.082223595813203,
    0.0800305158146631, 0.0778493367020961, 0.0756801303589272,
    0.0735229737139814, 0.0713779490588905, 0.0692451443970068,
    0.0671246538277886, 0.065016577971243, 0.0629210244377582, 0.06083810834954,
    0.0587679529209339, 0.0567106901062031, 0.0546664613248891,
    0.0526354182767924, 0.0506177238609479, 0.0486135532158687,
    0.0466230949019305, 0.0446465522512946, 0.0426841449164746,
    0.0407361106559411, 0.0388027074045262, 0.0368842156885674,
    0.0349809414617162, 0.0330932194585786, 0.0312214171919203,
    0.0293659397581334, 0.0275272356696031, 0.0257058040085489,
    0.0239022033057959, 0.0221170627073089, 0.0203510962300445,
    0.0186051212757247, 0.0168800831525432, 0.0151770883079353,
    0.0134974506017399, 0.0118427578579079, 0.0102149714397015,
    0.00861658276939875, 0.00705087547137324, 0.00552240329925101,
    0.00403797259336304, 0.00260907274610216, 0.0012602859304986,
    0.000477467764609386 };

  emlrtStack b_st;
  emlrtStack c_st;
  emlrtStack st;
  real_T b_u[2];
  real_T b_s;
  real_T r;
  real_T u;
  int32_T exitg1;
  int32_T k;
  uint32_T ik;
  st.prev = sp;
  st.tls = sp->tls;
  b_st.prev = &st;
  b_st.tls = st.tls;
  c_st.prev = &b_st;
  c_st.tls = b_st.tls;
  if (s->NtMethod == coder_internal_RngNt_ziggurat) {
    st.site = &pc_emlrtRSI;
    for (k = 0; k < 56; k++) {
      b_st.site = &sc_emlrtRSI;
      do {
        exitg1 = 0;
        c_st.site = &tc_emlrtRSI;
        RandStream_rand(&c_st, s, b_u);
        ik = (uint32_T)(256.0 * b_u[0]) + 1U;
        r = (2.0 * b_u[1] - 1.0) * dv[(int32_T)ik];
        if (muDoubleScalarAbs(r) <= dv[(int32_T)ik - 1]) {
          exitg1 = 1;
        } else if (ik < 256U) {
          c_st.site = &uc_emlrtRSI;
          b_u[0] = b_RandStream_rand(&c_st, s);
          if (dv1[(int32_T)ik] + b_u[0] * (dv1[(int32_T)ik - 1] - dv1[(int32_T)
               ik]) < muDoubleScalarExp(-0.5 * r * r)) {
            exitg1 = 1;
          }
        } else {
          do {
            c_st.site = &vc_emlrtRSI;
            RandStream_rand(&c_st, s, b_u);
            u = muDoubleScalarLog(b_u[0]) * 0.273661237329758;
          } while (!(u * u < -2.0 * muDoubleScalarLog(b_u[1])));

          if (r < 0.0) {
            r = u - 3.65415288536101;
          } else {
            r = 3.65415288536101 - u;
          }

          exitg1 = 1;
        }
      } while (exitg1 == 0);

      z[k] = r;
    }
  } else if (s->NtMethod == coder_internal_RngNt_polar) {
    st.site = &qc_emlrtRSI;
    for (k = 0; k < 56; k++) {
      b_st.site = &yc_emlrtRSI;
      if (s->HaveSavedPolarValue) {
        s->HaveSavedPolarValue = false;
        r = s->SavedPolarValue;
      } else {
        do {
          c_st.site = &ad_emlrtRSI;
          RandStream_rand(&c_st, s, b_u);
          r = 2.0 * b_u[0] - 1.0;
          b_s = 2.0 * b_u[1] - 1.0;
          u = r * r + b_s * b_s;
        } while (!(u <= 1.0));

        u = muDoubleScalarSqrt(-2.0 * muDoubleScalarLog(u) / u);
        r *= u;
        s->HaveSavedPolarValue = true;
        s->SavedPolarValue = b_s * u;
      }

      z[k] = r;
    }
  } else {
    st.site = &rc_emlrtRSI;
    for (k = 0; k < 56; k++) {
      b_st.site = &bd_emlrtRSI;
      c_st.site = &cd_emlrtRSI;
      u = b_RandStream_rand(&c_st, s);
      if (muDoubleScalarAbs(u - 0.5) <= 0.425) {
        r = 0.180625 - (u - 0.5) * (u - 0.5);
        r = (u - 0.5) * (((((((2509.0809287301227 * r + 33430.575583588128) * r
                              + 67265.7709270087) * r + 45921.95393154987) * r +
                            13731.693765509461) * r + 1971.5909503065513) * r +
                          133.14166789178438) * r + 3.3871328727963665) /
          (((((((5226.4952788528544 * r + 28729.085735721943) * r +
                39307.895800092709) * r + 21213.794301586597) * r +
              5394.1960214247511) * r + 687.18700749205789) * r +
            42.313330701600911) * r + 1.0);
      } else {
        if (u - 0.5 < 0.0) {
          r = muDoubleScalarSqrt(-muDoubleScalarLog(u));
        } else {
          r = muDoubleScalarSqrt(-muDoubleScalarLog(1.0 - u));
        }

        if (r <= 5.0) {
          r -= 1.6;
          r = (((((((0.00077454501427834139 * r + 0.022723844989269184) * r +
                    0.24178072517745061) * r + 1.2704582524523684) * r +
                  3.6478483247632045) * r + 5.769497221460691) * r +
                4.6303378461565456) * r + 1.4234371107496835) /
            (((((((1.0507500716444169E-9 * r + 0.00054759380849953455) * r +
                  0.015198666563616457) * r + 0.14810397642748008) * r +
                0.6897673349851) * r + 1.6763848301838038) * r +
              2.053191626637759) * r + 1.0);
        } else {
          r -= 5.0;
          r = (((((((2.0103343992922881E-7 * r + 2.7115555687434876E-5) * r +
                    0.0012426609473880784) * r + 0.026532189526576124) * r +
                  0.29656057182850487) * r + 1.7848265399172913) * r +
                5.4637849111641144) * r + 6.6579046435011033) /
            (((((((2.0442631033899397E-15 * r + 1.4215117583164459E-7) * r +
                  1.8463183175100548E-5) * r + 0.00078686913114561329) * r +
                0.014875361290850615) * r + 0.13692988092273581) * r +
              0.599832206555888) * r + 1.0);
        }

        if (u - 0.5 < 0.0) {
          r = -r;
        }
      }

      z[k] = r;
    }
  }
}

static void RandStream_rand(const emlrtStack *sp, coder_internal_RandStream *s,
  real_T u[2])
{
  coder_internal_mt19937ar *obj;
  emlrtStack b_st;
  emlrtStack st;
  int32_T k;
  st.prev = sp;
  st.tls = sp->tls;
  b_st.prev = &st;
  b_st.tls = st.tls;
  st.site = &wc_emlrtRSI;
  obj = s->Generator;
  for (k = 0; k < 2; k++) {
    b_st.site = &xc_emlrtRSI;
    u[k] = b_mt19937ar_genrandu(&b_st, obj);
  }
}

static real_T b_mt19937ar_genrandu(const emlrtStack *sp,
  coder_internal_mt19937ar *obj)
{
  static const int32_T iv[2] = { 1, 37 };

  static const int32_T iv1[2] = { 1, 37 };

  static char_T c_u[37] = { 'C', 'o', 'd', 'e', 'r', ':', 'M', 'A', 'T', 'L',
    'A', 'B', ':', 'r', 'a', 'n', 'd', '_', 'i', 'n', 'v', 'a', 'l', 'i', 'd',
    'T', 'w', 'i', 's', 't', 'e', 'r', 'S', 't', 'a', 't', 'e' };

  emlrtStack st;
  const mxArray *b_y;
  const mxArray *m;
  const mxArray *y;
  real_T r;
  int32_T exitg1;
  int32_T i;
  uint32_T u[2];
  char_T b_u[37];
  st.prev = sp;
  st.tls = sp->tls;
  do {
    exitg1 = 0;
    st.site = &oc_emlrtRSI;
    mt19937ar_genrand_uint32_vector(obj, u);
    u[0] >>= 5U;
    u[1] >>= 6U;
    r = 1.1102230246251565E-16 * ((real_T)u[0] * 6.7108864E+7 + (real_T)u[1]);
    if (r == 0.0) {
      if (!is_valid_state(obj->State)) {
        for (i = 0; i < 37; i++) {
          b_u[i] = c_u[i];
        }

        y = NULL;
        m = emlrtCreateCharArray(2, &iv[0]);
        emlrtInitCharArrayR2013a(sp, 37, m, &b_u[0]);
        emlrtAssign(&y, m);
        for (i = 0; i < 37; i++) {
          b_u[i] = c_u[i];
        }

        b_y = NULL;
        m = emlrtCreateCharArray(2, &iv1[0]);
        emlrtInitCharArrayR2013a(sp, 37, m, &b_u[0]);
        emlrtAssign(&b_y, m);
        st.site = &jd_emlrtRSI;
        error(&st, y, getString(&st, b_message(&st, b_y, &i_emlrtMCI),
               &i_emlrtMCI), &i_emlrtMCI);
      }
    } else {
      exitg1 = 1;
    }
  } while (exitg1 == 0);

  return r;
}

static real_T b_RandStream_rand(const emlrtStack *sp, coder_internal_RandStream *
  s)
{
  coder_internal_mt19937ar *obj;
  emlrtStack b_st;
  emlrtStack st;
  st.prev = sp;
  st.tls = sp->tls;
  b_st.prev = &st;
  b_st.tls = st.tls;
  st.site = &wc_emlrtRSI;
  obj = s->Generator;
  b_st.site = &xc_emlrtRSI;
  return b_mt19937ar_genrandu(&b_st, obj);
}

static const mxArray *message(const emlrtStack *sp, const mxArray *b, const
  mxArray *c, emlrtMCInfo *location)
{
  const mxArray *pArrays[2];
  const mxArray *m;
  pArrays[0] = b;
  pArrays[1] = c;
  return emlrtCallMATLABR2012b(sp, 1, &m, 2, pArrays, "message", true, location);
}

static const mxArray *getString(const emlrtStack *sp, const mxArray *b,
  emlrtMCInfo *location)
{
  const mxArray *m;
  const mxArray *pArray;
  pArray = b;
  return emlrtCallMATLABR2012b(sp, 1, &m, 1, &pArray, "getString", true,
    location);
}

static void error(const emlrtStack *sp, const mxArray *b, const mxArray *c,
                  emlrtMCInfo *location)
{
  const mxArray *pArrays[2];
  pArrays[0] = b;
  pArrays[1] = c;
  emlrtCallMATLABR2012b(sp, 0, NULL, 2, pArrays, "error", true, location);
}

static const mxArray *b_message(const emlrtStack *sp, const mxArray *b,
  emlrtMCInfo *location)
{
  const mxArray *m;
  const mxArray *pArray;
  pArray = b;
  return emlrtCallMATLABR2012b(sp, 1, &m, 1, &pArray, "message", true, location);
}

static real_T eml_rand_mt19937ar(const emlrtStack *sp, uint32_T d_state[625])
{
  static const int32_T iv[2] = { 1, 37 };

  static const int32_T iv1[2] = { 1, 37 };

  static char_T c_u[37] = { 'C', 'o', 'd', 'e', 'r', ':', 'M', 'A', 'T', 'L',
    'A', 'B', ':', 'r', 'a', 'n', 'd', '_', 'i', 'n', 'v', 'a', 'l', 'i', 'd',
    'T', 'w', 'i', 's', 't', 'e', 'r', 'S', 't', 'a', 't', 'e' };

  emlrtStack b_st;
  emlrtStack st;
  const mxArray *b_y;
  const mxArray *c_y;
  const mxArray *m;
  real_T r;
  int32_T exitg1;
  int32_T k;
  int32_T kk;
  uint32_T u[2];
  uint32_T mti;
  uint32_T y;
  char_T b_u[37];
  boolean_T exitg2;
  boolean_T isvalid;
  st.prev = sp;
  st.tls = sp->tls;
  st.site = &tb_emlrtRSI;
  b_st.prev = &st;
  b_st.tls = st.tls;

  /* ========================= COPYRIGHT NOTICE ============================ */
  /*  This is a uniform (0,1) pseudorandom number generator based on:        */
  /*                                                                         */
  /*  A C-program for MT19937, with initialization improved 2002/1/26.       */
  /*  Coded by Takuji Nishimura and Makoto Matsumoto.                        */
  /*                                                                         */
  /*  Copyright (C) 1997 - 2002, Makoto Matsumoto and Takuji Nishimura,      */
  /*  All rights reserved.                                                   */
  /*                                                                         */
  /*  Redistribution and use in source and binary forms, with or without     */
  /*  modification, are permitted provided that the following conditions     */
  /*  are met:                                                               */
  /*                                                                         */
  /*    1. Redistributions of source code must retain the above copyright    */
  /*       notice, this list of conditions and the following disclaimer.     */
  /*                                                                         */
  /*    2. Redistributions in binary form must reproduce the above copyright */
  /*       notice, this list of conditions and the following disclaimer      */
  /*       in the documentation and/or other materials provided with the     */
  /*       distribution.                                                     */
  /*                                                                         */
  /*    3. The names of its contributors may not be used to endorse or       */
  /*       promote products derived from this software without specific      */
  /*       prior written permission.                                         */
  /*                                                                         */
  /*  THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS    */
  /*  "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT      */
  /*  LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR  */
  /*  A PARTICULAR PURPOSE ARE DISCLAIMED.  IN NO EVENT SHALL THE COPYRIGHT  */
  /*  OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,  */
  /*  SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT       */
  /*  LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,  */
  /*  DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY  */
  /*  THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT    */
  /*  (INCLUDING  NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE */
  /*  OF THIS  SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.  */
  /*                                                                         */
  /* =============================   END   ================================= */
  do {
    exitg1 = 0;
    b_st.site = &ub_emlrtRSI;
    for (k = 0; k < 2; k++) {
      mti = d_state[624] + 1U;
      if (mti >= 625U) {
        for (kk = 0; kk < 227; kk++) {
          y = (d_state[kk] & 2147483648U) | (d_state[kk + 1] & 2147483647U);
          if ((y & 1U) == 0U) {
            y >>= 1U;
          } else {
            y = y >> 1U ^ 2567483615U;
          }

          d_state[kk] = d_state[kk + 397] ^ y;
        }

        for (kk = 0; kk < 396; kk++) {
          y = (d_state[kk + 227] & 2147483648U) | (d_state[kk + 228] &
            2147483647U);
          if ((y & 1U) == 0U) {
            y >>= 1U;
          } else {
            y = y >> 1U ^ 2567483615U;
          }

          d_state[kk + 227] = d_state[kk] ^ y;
        }

        y = (d_state[623] & 2147483648U) | (d_state[0] & 2147483647U);
        if ((y & 1U) == 0U) {
          y >>= 1U;
        } else {
          y = y >> 1U ^ 2567483615U;
        }

        d_state[623] = d_state[396] ^ y;
        mti = 1U;
      }

      y = d_state[(int32_T)mti - 1];
      d_state[624] = mti;
      y ^= y >> 11U;
      y ^= y << 7U & 2636928640U;
      y ^= y << 15U & 4022730752U;
      y ^= y >> 18U;
      u[k] = y;
    }

    r = 1.1102230246251565E-16 * ((real_T)(u[0] >> 5U) * 6.7108864E+7 + (real_T)
      (u[1] >> 6U));
    if (r == 0.0) {
      if ((d_state[624] >= 1U) && (d_state[624] < 625U)) {
        isvalid = true;
      } else {
        isvalid = false;
      }

      if (isvalid) {
        isvalid = false;
        k = 0;
        exitg2 = false;
        while ((!exitg2) && (k + 1 < 625)) {
          if (d_state[k] == 0U) {
            k++;
          } else {
            isvalid = true;
            exitg2 = true;
          }
        }
      }

      if (!isvalid) {
        for (k = 0; k < 37; k++) {
          b_u[k] = c_u[k];
        }

        b_y = NULL;
        m = emlrtCreateCharArray(2, &iv[0]);
        emlrtInitCharArrayR2013a(&st, 37, m, &b_u[0]);
        emlrtAssign(&b_y, m);
        for (k = 0; k < 37; k++) {
          b_u[k] = c_u[k];
        }

        c_y = NULL;
        m = emlrtCreateCharArray(2, &iv1[0]);
        emlrtInitCharArrayR2013a(&st, 37, m, &b_u[0]);
        emlrtAssign(&c_y, m);
        b_st.site = &id_emlrtRSI;
        error(&b_st, b_y, getString(&b_st, b_message(&b_st, c_y, &e_emlrtMCI),
               &e_emlrtMCI), &e_emlrtMCI);
      }
    } else {
      exitg1 = 1;
    }
  } while (exitg1 == 0);

  return r;
}

static void init_simulink_io_address(InstanceStruct_kD4TLmpuGUj2o65WvpmNi
  *moduleInstance)
{
  moduleInstance->emlrtRootTLSGlobal = (void *)cgxertGetEMLRTCtx
    (moduleInstance->S);
  moduleInstance->u0 = (creal_T (*)[56])cgxertGetInputPortSignal
    (moduleInstance->S, 0);
  moduleInstance->b_y0 = (creal_T (*)[56])cgxertGetOutputPortSignal
    (moduleInstance->S, 0);
}

/* CGXE Glue Code */
static void mdlOutputs_kD4TLmpuGUj2o65WvpmNi(SimStruct *S, int_T tid)
{
  InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance =
    (InstanceStruct_kD4TLmpuGUj2o65WvpmNi *)cgxertGetRuntimeInstance(S);
  cgxe_mdl_outputs(moduleInstance);
}

static void mdlInitialize_kD4TLmpuGUj2o65WvpmNi(SimStruct *S)
{
  InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance =
    (InstanceStruct_kD4TLmpuGUj2o65WvpmNi *)cgxertGetRuntimeInstance(S);
  cgxe_mdl_initialize(moduleInstance);
}

static void mdlUpdate_kD4TLmpuGUj2o65WvpmNi(SimStruct *S, int_T tid)
{
  InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance =
    (InstanceStruct_kD4TLmpuGUj2o65WvpmNi *)cgxertGetRuntimeInstance(S);
  cgxe_mdl_update(moduleInstance);
}

static void mdlTerminate_kD4TLmpuGUj2o65WvpmNi(SimStruct *S)
{
  InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance =
    (InstanceStruct_kD4TLmpuGUj2o65WvpmNi *)cgxertGetRuntimeInstance(S);
  cgxe_mdl_terminate(moduleInstance);
  free((void *)moduleInstance);
}

static void mdlEnable_kD4TLmpuGUj2o65WvpmNi(SimStruct *S)
{
  InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance =
    (InstanceStruct_kD4TLmpuGUj2o65WvpmNi *)cgxertGetRuntimeInstance(S);
  cgxe_mdl_enable(moduleInstance);
}

static void mdlDisable_kD4TLmpuGUj2o65WvpmNi(SimStruct *S)
{
  InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance =
    (InstanceStruct_kD4TLmpuGUj2o65WvpmNi *)cgxertGetRuntimeInstance(S);
  cgxe_mdl_disable(moduleInstance);
}

static void mdlStart_kD4TLmpuGUj2o65WvpmNi(SimStruct *S)
{
  InstanceStruct_kD4TLmpuGUj2o65WvpmNi *moduleInstance =
    (InstanceStruct_kD4TLmpuGUj2o65WvpmNi *)calloc(1, sizeof
    (InstanceStruct_kD4TLmpuGUj2o65WvpmNi));
  moduleInstance->S = S;
  cgxertSetRuntimeInstance(S, (void *)moduleInstance);
  ssSetmdlOutputs(S, mdlOutputs_kD4TLmpuGUj2o65WvpmNi);
  ssSetmdlInitializeConditions(S, mdlInitialize_kD4TLmpuGUj2o65WvpmNi);
  ssSetmdlUpdate(S, mdlUpdate_kD4TLmpuGUj2o65WvpmNi);
  ssSetmdlTerminate(S, mdlTerminate_kD4TLmpuGUj2o65WvpmNi);
  ssSetmdlEnable(S, mdlEnable_kD4TLmpuGUj2o65WvpmNi);
  ssSetmdlDisable(S, mdlDisable_kD4TLmpuGUj2o65WvpmNi);
  cgxe_mdl_start(moduleInstance);

  {
    uint_T options = ssGetOptions(S);
    options |= SS_OPTION_RUNTIME_EXCEPTION_FREE_CODE;
    ssSetOptions(S, options);
  }
}

static void mdlProcessParameters_kD4TLmpuGUj2o65WvpmNi(SimStruct *S)
{
}

void method_dispatcher_kD4TLmpuGUj2o65WvpmNi(SimStruct *S, int_T method, void
  *data)
{
  switch (method) {
   case SS_CALL_MDL_START:
    mdlStart_kD4TLmpuGUj2o65WvpmNi(S);
    break;

   case SS_CALL_MDL_PROCESS_PARAMETERS:
    mdlProcessParameters_kD4TLmpuGUj2o65WvpmNi(S);
    break;

   default:
    /* Unhandled method */
    /*
       sf_mex_error_message("Stateflow Internal Error:\n"
       "Error calling method dispatcher for module: kD4TLmpuGUj2o65WvpmNi.\n"
       "Can't handle method %d.\n", method);
     */
    break;
  }
}

mxArray *cgxe_kD4TLmpuGUj2o65WvpmNi_BuildInfoUpdate(void)
{
  mxArray * mxBIArgs;
  mxArray * elem_1;
  mxArray * elem_2;
  mxArray * elem_3;
  mxArray * elem_4;
  mxArray * elem_5;
  mxArray * elem_6;
  mxArray * elem_7;
  mxArray * elem_8;
  mxArray * elem_9;
  mxArray * elem_10;
  mxArray * elem_11;
  mxArray * elem_12;
  mxArray * elem_13;
  mxArray * elem_14;
  mxArray * elem_15;
  mxArray * elem_16;
  double * pointer;
  mxBIArgs = mxCreateCellMatrix(1,3);
  elem_1 = mxCreateCellMatrix(1,6);
  elem_2 = mxCreateCellMatrix(0,0);
  mxSetCell(elem_1,0,elem_2);
  elem_3 = mxCreateCellMatrix(1,4);
  elem_4 = mxCreateString("addIncludeFiles");
  mxSetCell(elem_3,0,elem_4);
  elem_5 = mxCreateCellMatrix(1,1);
  elem_6 = mxCreateString("<time.h>");
  mxSetCell(elem_5,0,elem_6);
  mxSetCell(elem_3,1,elem_5);
  elem_7 = mxCreateCellMatrix(1,1);
  elem_8 = mxCreateString("");
  mxSetCell(elem_7,0,elem_8);
  mxSetCell(elem_3,2,elem_7);
  elem_9 = mxCreateCellMatrix(1,1);
  elem_10 = mxCreateString("");
  mxSetCell(elem_9,0,elem_10);
  mxSetCell(elem_3,3,elem_9);
  mxSetCell(elem_1,1,elem_3);
  elem_11 = mxCreateCellMatrix(0,0);
  mxSetCell(elem_1,2,elem_11);
  elem_12 = mxCreateCellMatrix(0,0);
  mxSetCell(elem_1,3,elem_12);
  elem_13 = mxCreateCellMatrix(0,0);
  mxSetCell(elem_1,4,elem_13);
  elem_14 = mxCreateCellMatrix(0,0);
  mxSetCell(elem_1,5,elem_14);
  mxSetCell(mxBIArgs,0,elem_1);
  elem_15 = mxCreateDoubleMatrix(0,0, mxREAL);
  pointer = mxGetPr(elem_15);
  mxSetCell(mxBIArgs,1,elem_15);
  elem_16 = mxCreateCellMatrix(1,0);
  mxSetCell(mxBIArgs,2,elem_16);
  return mxBIArgs;
}

mxArray *cgxe_kD4TLmpuGUj2o65WvpmNi_fallback_info(void)
{
  const char* fallbackInfoFields[] = { "fallbackType", "incompatiableSymbol" };

  mxArray* fallbackInfoStruct = mxCreateStructMatrix(1, 1, 2, fallbackInfoFields);
  mxArray* fallbackType = mxCreateString("incompatibleFunction");
  mxArray* incompatibleSymbol = mxCreateString("time");
  mxSetFieldByNumber(fallbackInfoStruct, 0, 0, fallbackType);
  mxSetFieldByNumber(fallbackInfoStruct, 0, 1, incompatibleSymbol);
  return fallbackInfoStruct;
}


==> Figures/final Machine Learning base DOA Estimator/slprj/_cprj/m_kD4TLmpuGUj2o65WvpmNi.h <==
#ifndef __kD4TLmpuGUj2o65WvpmNi_h__
#define __kD4TLmpuGUj2o65WvpmNi_h__

/* Include files */
#include "simstruc.h"
#include "rtwtypes.h"
#include "multiword_types.h"
#include "slexec_vm_zc_functions.h"
#include "slexec_vm_simstruct_bridge.h"
#include "sl_sfcn_cov/sl_sfcn_cov_bridge.h"

/* Type Definitions */
#include <time.h>
#include <time.h>
#ifndef struct_tag_s3IEoOEzmWfHdqYldDQhLvB
#define struct_tag_s3IEoOEzmWfHdqYldDQhLvB

struct tag_s3IEoOEzmWfHdqYldDQhLvB
{
  uint32_T seed;
  uint32_T normaltransform;
  uint32_T parameters;
};

#endif                                 /*struct_tag_s3IEoOEzmWfHdqYldDQhLvB*/

#ifndef typedef_s3IEoOEzmWfHdqYldDQhLvB
#define typedef_s3IEoOEzmWfHdqYldDQhLvB

typedef struct tag_s3IEoOEzmWfHdqYldDQhLvB s3IEoOEzmWfHdqYldDQhLvB;

#endif                                 /*typedef_s3IEoOEzmWfHdqYldDQhLvB*/

#ifndef struct_tag_s9s8BC13iTohZXRbLMSIDHE
#define struct_tag_s9s8BC13iTohZXRbLMSIDHE

struct tag_s9s8BC13iTohZXRbLMSIDHE
{
  boolean_T CaseSensitivity;
  boolean_T StructExpand;
  boolean_T PartialMatching;
};

#endif                                 /*struct_tag_s9s8BC13iTohZXRbLMSIDHE*/

#ifndef typedef_s9s8BC13iTohZXRbLMSIDHE
#define typedef_s9s8BC13iTohZXRbLMSIDHE

typedef struct tag_s9s8BC13iTohZXRbLMSIDHE s9s8BC13iTohZXRbLMSIDHE;

#endif                                 /*typedef_s9s8BC13iTohZXRbLMSIDHE*/

#ifndef enum_coder_internal_RngNt
#define enum_coder_internal_RngNt

enum coder_internal_RngNt
{
  coder_internal_RngNt_ziggurat = 0,   /* Default value */
  coder_internal_RngNt_polar,
  coder_internal_RngNt_inversion
};

#endif                                 /*enum_coder_internal_RngNt*/

#ifndef typedef_coder_internal_RngNt
#define typedef_coder_internal_RngNt

typedef enum coder_internal_RngNt coder_internal_RngNt;

#endif                                 /*typedef_coder_internal_RngNt*/

#ifndef struct_tag_2a2z2VJa9BfsDxJf1FAYuG
#define struct_tag_2a2z2VJa9BfsDxJf1FAYuG

struct tag_2a2z2VJa9BfsDxJf1FAYuG
{
  uint32_T Seed;
  uint32_T State[625];
};

#endif                                 /*struct_tag_2a2z2VJa9BfsDxJf1FAYuG*/

#ifndef typedef_coder_internal_mt19937ar
#define typedef_coder_internal_mt19937ar

typedef struct tag_2a2z2VJa9BfsDxJf1FAYuG coder_internal_mt19937ar;

#endif                                 /*typedef_coder_internal_mt19937ar*/

#ifndef struct_tag_PMfBDzoakfdM9QAdfx2o6D
#define struct_tag_PMfBDzoakfdM9QAdfx2o6D

struct tag_PMfBDzoakfdM9QAdfx2o6D
{
  uint32_T f1[8];
};

#endif                                 /*struct_tag_PMfBDzoakfdM9QAdfx2o6D*/

#ifndef typedef_cell_wrap
#define typedef_cell_wrap

typedef struct tag_PMfBDzoakfdM9QAdfx2o6D cell_wrap;

#endif                                 /*typedef_cell_wrap*/

#ifndef struct_tag_AF9oIJqGDr0Kstxao4iUJE
#define struct_tag_AF9oIJqGDr0Kstxao4iUJE

struct tag_AF9oIJqGDr0Kstxao4iUJE
{
  real_T f1[2];
};

#endif                                 /*struct_tag_AF9oIJqGDr0Kstxao4iUJE*/

#ifndef typedef_b_cell_wrap
#define typedef_b_cell_wrap

typedef struct tag_AF9oIJqGDr0Kstxao4iUJE b_cell_wrap;

#endif                                 /*typedef_b_cell_wrap*/

#ifndef struct_tag_JCMHh5upQJQLkLyj4IvLp
#define struct_tag_JCMHh5upQJQLkLyj4IvLp

struct tag_JCMHh5upQJQLkLyj4IvLp
{
  char_T f1[6];
};

#endif                                 /*struct_tag_JCMHh5upQJQLkLyj4IvLp*/

#ifndef typedef_c_cell_wrap
#define typedef_c_cell_wrap

typedef struct tag_JCMHh5upQJQLkLyj4IvLp c_cell_wrap;

#endif                                 /*typedef_c_cell_wrap*/

#ifndef struct_tag_rVMYEEjcTsLdq00wggVqLH
#define struct_tag_rVMYEEjcTsLdq00wggVqLH

struct tag_rVMYEEjcTsLdq00wggVqLH
{
  char_T f1[8];
  char_T f2[6];
  char_T f3[6];
  char_T f4[4];
};

#endif                                 /*struct_tag_rVMYEEjcTsLdq00wggVqLH*/

#ifndef typedef_cell
#define typedef_cell

typedef struct tag_rVMYEEjcTsLdq00wggVqLH cell;

#endif                                 /*typedef_cell*/

#ifndef struct_tag_wPxLoO0k1RarYatN9zBvwH
#define struct_tag_wPxLoO0k1RarYatN9zBvwH

struct tag_wPxLoO0k1RarYatN9zBvwH
{
  char_T f1[8];
  char_T f2[6];
  char_T f3[6];
  char_T f4[11];
};

#endif                                 /*struct_tag_wPxLoO0k1RarYatN9zBvwH*/

#ifndef typedef_b_cell
#define typedef_b_cell

typedef struct tag_wPxLoO0k1RarYatN9zBvwH b_cell;

#endif                                 /*typedef_b_cell*/

#ifndef struct_tag_8WFqU8oR5ocesGkipyMxuB
#define struct_tag_8WFqU8oR5ocesGkipyMxuB

struct tag_8WFqU8oR5ocesGkipyMxuB
{
  char_T f1[6];
  char_T f2[11];
  char_T f3[6];
  char_T f4[6];
  char_T f5[8];
};

#endif                                 /*struct_tag_8WFqU8oR5ocesGkipyMxuB*/

#ifndef typedef_c_cell
#define typedef_c_cell

typedef struct tag_8WFqU8oR5ocesGkipyMxuB c_cell;

#endif                                 /*typedef_c_cell*/

#ifndef struct_tag_UX05GARjqsuR9QofOrwOSD
#define struct_tag_UX05GARjqsuR9QofOrwOSD

struct tag_UX05GARjqsuR9QofOrwOSD
{
  char_T f1[27];
  char_T f2[21];
  char_T f3[26];
};

#endif                                 /*struct_tag_UX05GARjqsuR9QofOrwOSD*/

#ifndef typedef_d_cell
#define typedef_d_cell

typedef struct tag_UX05GARjqsuR9QofOrwOSD d_cell;

#endif                                 /*typedef_d_cell*/

#ifndef struct_tag_uo7PCp2pQzQ8uFrW43NfEH
#define struct_tag_uo7PCp2pQzQ8uFrW43NfEH

struct tag_uo7PCp2pQzQ8uFrW43NfEH
{
  char_T f1[28];
  char_T f2[22];
  char_T f3[35];
  char_T f4[26];
  char_T f5[36];
  char_T f6[39];
};

#endif                                 /*struct_tag_uo7PCp2pQzQ8uFrW43NfEH*/

#ifndef typedef_e_cell
#define typedef_e_cell

typedef struct tag_uo7PCp2pQzQ8uFrW43NfEH e_cell;

#endif                                 /*typedef_e_cell*/

#ifndef struct_tag_5xyn6Z0GXHHOhwgSVRGU3C
#define struct_tag_5xyn6Z0GXHHOhwgSVRGU3C

struct tag_5xyn6Z0GXHHOhwgSVRGU3C
{
  char_T f1[12];
  char_T f2[10];
  char_T f3[13];
};

#endif                                 /*struct_tag_5xyn6Z0GXHHOhwgSVRGU3C*/

#ifndef typedef_f_cell
#define typedef_f_cell

typedef struct tag_5xyn6Z0GXHHOhwgSVRGU3C f_cell;

#endif                                 /*typedef_f_cell*/

#ifndef struct_tag_dK05fgDE5TQ2s3o7OZp84G
#define struct_tag_dK05fgDE5TQ2s3o7OZp84G

struct tag_dK05fgDE5TQ2s3o7OZp84G
{
  char_T f1[6];
  char_T f2[6];
};

#endif                                 /*struct_tag_dK05fgDE5TQ2s3o7OZp84G*/

#ifndef typedef_s_dK05fgDE5TQ2s3o7OZp84G
#define typedef_s_dK05fgDE5TQ2s3o7OZp84G

typedef struct tag_dK05fgDE5TQ2s3o7OZp84G s_dK05fgDE5TQ2s3o7OZp84G;

#endif                                 /*typedef_s_dK05fgDE5TQ2s3o7OZp84G*/

#ifndef struct_tag_tyhceMSvPVTKKKKO6quMNE
#define struct_tag_tyhceMSvPVTKKKKO6quMNE

struct tag_tyhceMSvPVTKKKKO6quMNE
{
  real_T f1[2];
  real_T f2[2];
};

#endif                                 /*struct_tag_tyhceMSvPVTKKKKO6quMNE*/

#ifndef typedef_s_tyhceMSvPVTKKKKO6quMNE
#define typedef_s_tyhceMSvPVTKKKKO6quMNE

typedef struct tag_tyhceMSvPVTKKKKO6quMNE s_tyhceMSvPVTKKKKO6quMNE;

#endif                                 /*typedef_s_tyhceMSvPVTKKKKO6quMNE*/

#ifndef struct_tag_xQ7ImSrjFZtLpZbFpF9dME
#define struct_tag_xQ7ImSrjFZtLpZbFpF9dME

struct tag_xQ7ImSrjFZtLpZbFpF9dME
{
  char_T f1[6];
  char_T f2[6];
  char_T f3[7];
  char_T f4[7];
  char_T f5[6];
  char_T f6[7];
};

#endif                                 /*struct_tag_xQ7ImSrjFZtLpZbFpF9dME*/

#ifndef typedef_g_cell
#define typedef_g_cell

typedef struct tag_xQ7ImSrjFZtLpZbFpF9dME g_cell;

#endif                                 /*typedef_g_cell*/

#ifndef struct_tag_ZAZknzZfYQCNKhH6NKIC1F
#define struct_tag_ZAZknzZfYQCNKhH6NKIC1F

struct tag_ZAZknzZfYQCNKhH6NKIC1F
{
  char_T f1[4];
  char_T f2[15];
  char_T f3[10];
};

#endif                                 /*struct_tag_ZAZknzZfYQCNKhH6NKIC1F*/

#ifndef typedef_h_cell
#define typedef_h_cell

typedef struct tag_ZAZknzZfYQCNKhH6NKIC1F h_cell;

#endif                                 /*typedef_h_cell*/

#ifndef struct_tag_oiw2KqDoZ5HE8z8sedYG6
#define struct_tag_oiw2KqDoZ5HE8z8sedYG6

struct tag_oiw2KqDoZ5HE8z8sedYG6
{
  char_T f1[15];
  char_T f2[12];
  char_T f3[15];
};

#endif                                 /*struct_tag_oiw2KqDoZ5HE8z8sedYG6*/

#ifndef typedef_i_cell
#define typedef_i_cell

typedef struct tag_oiw2KqDoZ5HE8z8sedYG6 i_cell;

#endif                                 /*typedef_i_cell*/

#ifndef struct_tag_i3Yy1eMafhQ5Hb1YroYw5E
#define struct_tag_i3Yy1eMafhQ5Hb1YroYw5E

struct tag_i3Yy1eMafhQ5Hb1YroYw5E
{
  b_cell_wrap _data;
};

#endif                                 /*struct_tag_i3Yy1eMafhQ5Hb1YroYw5E*/

#ifndef typedef_s_i3Yy1eMafhQ5Hb1YroYw5E
#define typedef_s_i3Yy1eMafhQ5Hb1YroYw5E

typedef struct tag_i3Yy1eMafhQ5Hb1YroYw5E s_i3Yy1eMafhQ5Hb1YroYw5E;

#endif                                 /*typedef_s_i3Yy1eMafhQ5Hb1YroYw5E*/

#ifndef struct_tag_Y6XvlYTysWyABOiCRpJ3lH
#define struct_tag_Y6XvlYTysWyABOiCRpJ3lH

struct tag_Y6XvlYTysWyABOiCRpJ3lH
{
  c_cell_wrap _data;
};

#endif                                 /*struct_tag_Y6XvlYTysWyABOiCRpJ3lH*/

#ifndef typedef_s_Y6XvlYTysWyABOiCRpJ3lH
#define typedef_s_Y6XvlYTysWyABOiCRpJ3lH

typedef struct tag_Y6XvlYTysWyABOiCRpJ3lH s_Y6XvlYTysWyABOiCRpJ3lH;

#endif                                 /*typedef_s_Y6XvlYTysWyABOiCRpJ3lH*/

#ifndef struct_tag_aHZt20LAEdMiVindKaqou
#define struct_tag_aHZt20LAEdMiVindKaqou

struct tag_aHZt20LAEdMiVindKaqou
{
  cell _data;
};

#endif                                 /*struct_tag_aHZt20LAEdMiVindKaqou*/

#ifndef typedef_s_aHZt20LAEdMiVindKaqou
#define typedef_s_aHZt20LAEdMiVindKaqou

typedef struct tag_aHZt20LAEdMiVindKaqou s_aHZt20LAEdMiVindKaqou;

#endif                                 /*typedef_s_aHZt20LAEdMiVindKaqou*/

#ifndef struct_tag_D2yVRNlCbBCTs5jJD3jRNC
#define struct_tag_D2yVRNlCbBCTs5jJD3jRNC

struct tag_D2yVRNlCbBCTs5jJD3jRNC
{
  b_cell _data;
};

#endif                                 /*struct_tag_D2yVRNlCbBCTs5jJD3jRNC*/

#ifndef typedef_s_D2yVRNlCbBCTs5jJD3jRNC
#define typedef_s_D2yVRNlCbBCTs5jJD3jRNC

typedef struct tag_D2yVRNlCbBCTs5jJD3jRNC s_D2yVRNlCbBCTs5jJD3jRNC;

#endif                                 /*typedef_s_D2yVRNlCbBCTs5jJD3jRNC*/

#ifndef struct_tag_uPcRpbfNk9YPjlNbHQ2gZD
#define struct_tag_uPcRpbfNk9YPjlNbHQ2gZD

struct tag_uPcRpbfNk9YPjlNbHQ2gZD
{
  c_cell _data;
};

#endif                                 /*struct_tag_uPcRpbfNk9YPjlNbHQ2gZD*/

#ifndef typedef_s_uPcRpbfNk9YPjlNbHQ2gZD
#define typedef_s_uPcRpbfNk9YPjlNbHQ2gZD

typedef struct tag_uPcRpbfNk9YPjlNbHQ2gZD s_uPcRpbfNk9YPjlNbHQ2gZD;

#endif                                 /*typedef_s_uPcRpbfNk9YPjlNbHQ2gZD*/

#ifndef struct_tag_6khVZLlzg3270lst7fcoXG
#define struct_tag_6khVZLlzg3270lst7fcoXG

struct tag_6khVZLlzg3270lst7fcoXG
{
  d_cell _data;
};

#endif                                 /*struct_tag_6khVZLlzg3270lst7fcoXG*/

#ifndef typedef_s_6khVZLlzg3270lst7fcoXG
#define typedef_s_6khVZLlzg3270lst7fcoXG

typedef struct tag_6khVZLlzg3270lst7fcoXG s_6khVZLlzg3270lst7fcoXG;

#endif                                 /*typedef_s_6khVZLlzg3270lst7fcoXG*/

#ifndef struct_tag_Q9exWnM4P2vFrlJou54v4D
#define struct_tag_Q9exWnM4P2vFrlJou54v4D

struct tag_Q9exWnM4P2vFrlJou54v4D
{
  e_cell _data;
};

#endif                                 /*struct_tag_Q9exWnM4P2vFrlJou54v4D*/

#ifndef typedef_s_Q9exWnM4P2vFrlJou54v4D
#define typedef_s_Q9exWnM4P2vFrlJou54v4D

typedef struct tag_Q9exWnM4P2vFrlJou54v4D s_Q9exWnM4P2vFrlJou54v4D;

#endif                                 /*typedef_s_Q9exWnM4P2vFrlJou54v4D*/

#ifndef struct_tag_w7oym0aiYvVd8GmQy8OmgF
#define struct_tag_w7oym0aiYvVd8GmQy8OmgF

struct tag_w7oym0aiYvVd8GmQy8OmgF
{
  f_cell _data;
};

#endif                                 /*struct_tag_w7oym0aiYvVd8GmQy8OmgF*/

#ifndef typedef_s_w7oym0aiYvVd8GmQy8OmgF
#define typedef_s_w7oym0aiYvVd8GmQy8OmgF

typedef struct tag_w7oym0aiYvVd8GmQy8OmgF s_w7oym0aiYvVd8GmQy8OmgF;

#endif                                 /*typedef_s_w7oym0aiYvVd8GmQy8OmgF*/

#ifndef struct_tag_2Otzot4aR0pW68wjnUjAj
#define struct_tag_2Otzot4aR0pW68wjnUjAj

struct tag_2Otzot4aR0pW68wjnUjAj
{
  s_dK05fgDE5TQ2s3o7OZp84G _data;
};

#endif                                 /*struct_tag_2Otzot4aR0pW68wjnUjAj*/

#ifndef typedef_s_2Otzot4aR0pW68wjnUjAj
#define typedef_s_2Otzot4aR0pW68wjnUjAj

typedef struct tag_2Otzot4aR0pW68wjnUjAj s_2Otzot4aR0pW68wjnUjAj;

#endif                                 /*typedef_s_2Otzot4aR0pW68wjnUjAj*/

#ifndef struct_tag_uXInQARhbzxVyLiJUHJq1B
#define struct_tag_uXInQARhbzxVyLiJUHJq1B

struct tag_uXInQARhbzxVyLiJUHJq1B
{
  s_tyhceMSvPVTKKKKO6quMNE _data;
};

#endif                                 /*struct_tag_uXInQARhbzxVyLiJUHJq1B*/

#ifndef typedef_s_uXInQARhbzxVyLiJUHJq1B
#define typedef_s_uXInQARhbzxVyLiJUHJq1B

typedef struct tag_uXInQARhbzxVyLiJUHJq1B s_uXInQARhbzxVyLiJUHJq1B;

#endif                                 /*typedef_s_uXInQARhbzxVyLiJUHJq1B*/

#ifndef struct_tag_97nDGEZFuFqSdHXPbOPdO
#define struct_tag_97nDGEZFuFqSdHXPbOPdO

struct tag_97nDGEZFuFqSdHXPbOPdO
{
  g_cell _data;
};

#endif                                 /*struct_tag_97nDGEZFuFqSdHXPbOPdO*/

#ifndef typedef_s_97nDGEZFuFqSdHXPbOPdO
#define typedef_s_97nDGEZFuFqSdHXPbOPdO

typedef struct tag_97nDGEZFuFqSdHXPbOPdO s_97nDGEZFuFqSdHXPbOPdO;

#endif                                 /*typedef_s_97nDGEZFuFqSdHXPbOPdO*/

#ifndef struct_tag_V8ViKGxrG4wCB3TyAYRQU
#define struct_tag_V8ViKGxrG4wCB3TyAYRQU

struct tag_V8ViKGxrG4wCB3TyAYRQU
{
  h_cell _data;
};

#endif                                 /*struct_tag_V8ViKGxrG4wCB3TyAYRQU*/

#ifndef typedef_s_V8ViKGxrG4wCB3TyAYRQU
#define typedef_s_V8ViKGxrG4wCB3TyAYRQU

typedef struct tag_V8ViKGxrG4wCB3TyAYRQU s_V8ViKGxrG4wCB3TyAYRQU;

#endif                                 /*typedef_s_V8ViKGxrG4wCB3TyAYRQU*/

#ifndef struct_tag_psKSejXoMLNKozf5cN5OJD
#define struct_tag_psKSejXoMLNKozf5cN5OJD

struct tag_psKSejXoMLNKozf5cN5OJD
{
  i_cell _data;
};

#endif                                 /*struct_tag_psKSejXoMLNKozf5cN5OJD*/

#ifndef typedef_s_psKSejXoMLNKozf5cN5OJD
#define typedef_s_psKSejXoMLNKozf5cN5OJD

typedef struct tag_psKSejXoMLNKozf5cN5OJD s_psKSejXoMLNKozf5cN5OJD;

#endif                                 /*typedef_s_psKSejXoMLNKozf5cN5OJD*/

#ifndef typedef_b_coder_internal_RngNt
#define typedef_b_coder_internal_RngNt

typedef int32_T b_coder_internal_RngNt;

#endif                                 /*typedef_b_coder_internal_RngNt*/

#ifndef coder_internal_RngNt_constants
#define coder_internal_RngNt_constants

/* enum coder_internal_RngNt */
#define coder_internal_RngNt_ziggurat  (0)                       /* Default value */
#define coder_internal_RngNt_polar     (1)
#endif                                 /*coder_internal_RngNt_constants*/

#ifndef struct_tag_jA71dqsPSNZnHmAKpAYboC
#define struct_tag_jA71dqsPSNZnHmAKpAYboC

struct tag_jA71dqsPSNZnHmAKpAYboC
{
  b_coder_internal_RngNt NtMethod;
  real_T SavedPolarValue;
  boolean_T HaveSavedPolarValue;
  coder_internal_mt19937ar *Generator;
  coder_internal_mt19937ar MtGenerator;
};

#endif                                 /*struct_tag_jA71dqsPSNZnHmAKpAYboC*/

#ifndef typedef_coder_internal_RandStream
#define typedef_coder_internal_RandStream

typedef struct tag_jA71dqsPSNZnHmAKpAYboC coder_internal_RandStream;

#endif                                 /*typedef_coder_internal_RandStream*/

#ifndef struct_tag_d7sZ6oUcdRyp2zR6GsA1dB
#define struct_tag_d7sZ6oUcdRyp2zR6GsA1dB

struct tag_d7sZ6oUcdRyp2zR6GsA1dB
{
  int32_T isInitialized;
  boolean_T isSetupComplete;
  coder_internal_RandStream cRandStream;
};

#endif                                 /*struct_tag_d7sZ6oUcdRyp2zR6GsA1dB*/

#ifndef typedef_phased_internal_NoiseSource
#define typedef_phased_internal_NoiseSource

typedef struct tag_d7sZ6oUcdRyp2zR6GsA1dB phased_internal_NoiseSource;

#endif                                 /*typedef_phased_internal_NoiseSource*/

#ifndef struct_tag_YajB09LzK9dSaXY0fD57r
#define struct_tag_YajB09LzK9dSaXY0fD57r

struct tag_YajB09LzK9dSaXY0fD57r
{
  boolean_T matlabCodegenIsDeleted;
  int32_T isInitialized;
  boolean_T isSetupComplete;
  cell_wrap inputVarSize[1];
  real_T pNumInputChannels;
  phased_internal_NoiseSource *cNoiseSource;
  real_T pNoiseSamplePower;
  phased_internal_NoiseSource _pobj0;
};

#endif                                 /*struct_tag_YajB09LzK9dSaXY0fD57r*/

#ifndef typedef_phased_internal_SimulinkReceiverPreamp
#define typedef_phased_internal_SimulinkReceiverPreamp

typedef struct tag_YajB09LzK9dSaXY0fD57r phased_internal_SimulinkReceiverPreamp;

#endif                                 /*typedef_phased_internal_SimulinkReceiverPreamp*/

#ifndef typedef_InstanceStruct_kD4TLmpuGUj2o65WvpmNi
#define typedef_InstanceStruct_kD4TLmpuGUj2o65WvpmNi

typedef struct {
  SimStruct *S;
  phased_internal_SimulinkReceiverPreamp sysobj;
  boolean_T sysobj_not_empty;
  uint32_T seed;
  boolean_T seed_not_empty;
  uint32_T method;
  boolean_T method_not_empty;
  uint32_T state[625];
  boolean_T state_not_empty;
  uint32_T b_state[2];
  boolean_T b_state_not_empty;
  uint32_T c_state;
  boolean_T c_state_not_empty;
  void *emlrtRootTLSGlobal;
  creal_T (*u0)[56];
  creal_T (*b_y0)[56];
} InstanceStruct_kD4TLmpuGUj2o65WvpmNi;

#endif                                 /*typedef_InstanceStruct_kD4TLmpuGUj2o65WvpmNi*/

/* Named Constants */

/* Variable Declarations */

/* Variable Definitions */

/* Function Declarations */

/* Function Definitions */
extern void method_dispatcher_kD4TLmpuGUj2o65WvpmNi(SimStruct *S, int_T method,
  void* data);

#endif


==> Figures/final Machine Learning base DOA Estimator/trainClassifier.m <==
function [trainedClassifier, validationAccuracy] = trainClassifier(trainingData)
% [trainedClassifier, validationAccuracy] = trainClassifier(trainingData)
% returns a trained classifier and its accuracy. This code recreates the
% classification model trained in Classification Learner app. Use the
% generated code to automate training the same model with new data, or to
% learn how to programmatically train models.
%
%  Input:
%      trainingData: a table containing the same predictor and response
%       columns as imported into the app.
%
%  Output:
%      trainedClassifier: a struct containing the trained classifier. The
%       struct contains various fields with information about the trained
%       classifier.
%
%      trainedClassifier.predictFcn: a function to make predictions on new
%       data.
%
%      validationAccuracy: a double containing the accuracy in percent. In
%       the app, the History list displays this overall accuracy score for
%       each model.
%
% Use the code to train the model with new data. To retrain your
% classifier, call the function from the command line with your original
% data or new data as the input argument trainingData.
%
% For example, to retrain a classifier trained with the original data set
% T, enter:
%   [trainedClassifier, validationAccuracy] = trainClassifier(T)
%
% To make predictions with the returned 'trainedClassifier' on new data T2,
% use
%   yfit = trainedClassifier.predictFcn(T2)
%
% T2 must be a table containing at least the same predictor columns as used
% during training. For details, enter:
%   trainedClassifier.HowToPredict

% Auto-generated by MATLAB on 28-Sep-2020 02:27:38


% Extract predictors and response
% This code processes the data into the right shape for training the
% model.
inputTable = trainingData;
predictorNames = {'X1', 'X2'};
predictors = inputTable(:, predictorNames);
response = inputTable.Group;
isCategoricalPredictor = [false, false];

% Train a classifier
% This code specifies all the classifier options and trains the classifier.
template = templateSVM(...
    'KernelFunction', 'gaussian', ...
    'PolynomialOrder', [], ...
    'KernelScale', 0.35, ...
    'BoxConstraint', 1, ...
    'Standardize', true);
classificationSVM = fitcecoc(...
    predictors, ...
    response, ...
    'Learners', template, ...
    'Coding', 'onevsone', ...
    'ClassNames', [1; 2; 3]);

% Create the result struct with predict function
predictorExtractionFcn = @(t) t(:, predictorNames);
svmPredictFcn = @(x) predict(classificationSVM, x);
trainedClassifier.predictFcn = @(x) svmPredictFcn(predictorExtractionFcn(x));

% Add additional fields to the result struct
trainedClassifier.RequiredVariables = {'X1', 'X2'};
trainedClassifier.ClassificationSVM = classificationSVM;
trainedClassifier.About = 'This struct is a trained model exported from Classification Learner R2018a.';
trainedClassifier.HowToPredict = sprintf('To make predictions on a new table, T, use: \n  yfit = c.predictFcn(T) \nreplacing ''c'' with the name of the variable that is this struct, e.g. ''trainedModel''. \n \nThe table, T, must contain the variables returned by: \n  c.RequiredVariables \nVariable formats (e.g. matrix/vector, datatype) must match the original training data. \nAdditional variables are ignored. \n \nFor more information, see <a href="matlab:helpview(fullfile(docroot, ''stats'', ''stats.map''), ''appclassification_exportmodeltoworkspace'')">How to predict using an exported model</a>.');

% Extract predictors and response
% This code processes the data into the right shape for training the
% model.
inputTable = trainingData;
predictorNames = {'X1', 'X2'};
predictors = inputTable(:, predictorNames);
response = inputTable.Group;
isCategoricalPredictor = [false, false];

% Perform cross-validation
partitionedModel = crossval(trainedClassifier.ClassificationSVM, 'KFold', 5);

% Compute validation predictions
[validationPredictions, validationScores] = kfoldPredict(partitionedModel);

% Compute validation accuracy
validationAccuracy = 1 - kfoldLoss(partitionedModel, 'LossFun', 'ClassifError');


==> Figures/final Machine Learning base DOA Estimator/triple_DOA_Estimate_MACHINE_LEARNING_HYANT.m <==
% this program estimates DOA by the aid of  SVM
% for any question you can mail to skomeylian81@gmail.com
% Date : September 29, 2020
%% 

clc
clear all;
close all;
%

fs = 100;
t = (0:1/fs:1).';
x1 = cos(2*pi*t*2500);
x2 = cos(2*pi*t*1500);
x3 = cos(2*pi*t*1000);
% x4 = cos(2*pi*t*600);
% x5 = cos(2*pi*t*700);
% x6 = cos(2*pi*t*800);
%% % _Hybrid array antenna calling
% hyant=1
% array=HYANT(hyant);
% save array
load array
fc = 10e9;
% x = collectPlaneWave(array,[x1 x2 x3],[-25 0 45;45 10 -45],fc);
x11 = collectPlaneWave(array,[x1],[-25;45 ],fc);
x22 = collectPlaneWave(array,[x2],[ 0 ; 10 ],fc);
x33 = collectPlaneWave(array,[x3],[45; -45],fc);


[a_x11,b_x11]=size(x11);
x11_re=reshape(x11,1,a_x11*56)';
x22_re=reshape(x22,1,a_x11*56)';
x33_re=reshape(x33,1,a_x11*56)';

X_can=[x11_re; x22_re; x33_re];


noise =.1*(randn(size(X_can))+1i*randn(size(X_can)));
X_Recieve=X_can+noise;


X=[real(X_Recieve) imag(X_Recieve)];
Y(1:5656,:)=1;
Y(5657:5657+5656,1)=2;
Y(5657+5656+1:16968,:)=3;
% save X
% save Y
% load X
% load Y
Data_set = array2table(X);
Data_set.Group = Y;
% save Data_set
% load Data_set
%%  Machine learnin implementation

[trainedClassifier, validationAccuracy] = trainClassifier(Data_set)
yfit = trainClassifier.predictFcn(Data_set);

[a_x11_re,b_x11_re]=size(x11_re);
x1111= find(yfit(1:a_x11_re,1)==1);
x2222= find(yfit(a_x11_re+1:2*a_x11_re,1)==2);
x3333= find(yfit(2*a_x11_re+1:3*a_x11_re,1)==3);


x01=X_Recieve(x1111);
[a_x01,b_x01]=size(x01);
ar1=round((a_x01-56)/56);
x01=x01(1:ar1*56,1);
%  X11_est=x01(1:a_x11_re,1);
X11_est=reshape(x01,ar1,56);

%  x02=X_Recieve(x2222);
%  X22_est=x02(1:a_x11_re,1);
%  X22_est=reshape(X22_est,size(x11));
x02=X_Recieve(x2222+5656);
[a_x02,b_x02]=size(x02);
ar2=round((a_x02-56)/56);
x02=x02(1:ar2*56,1);
%  X11_est=x01(1:a_x11_re,1);
X22_est=reshape(x02,ar2,56);



%  x03=X_Recieve(x3333);
%   [a_x03,b_x03]=size(x03);
%   X33_est=[x03;zeros(a_x11_re-a_x03,1)]
%  X33_est=reshape(X33_est,size(x11));
x03=X_Recieve(x3333+(2*5656));
[a_x03,b_x03]=size(x03);
ar3=round((a_x03-56)/56);
x03=x03(1:ar3*56,1);
%  X11_est=x01(1:a_x11_re,1);
X33_est=reshape(x03,ar3,56);


x_receive01=[X11_est; X22_est; X33_est];

%% DOA estimation

estimator = phased.MVDREstimator2D('SensorArray',array,...
    'OperatingFrequency',fc,...
    'DOAOutputPort',true,'NumSignals',3,...
    'AzimuthScanAngles',-60:60,...
    'ElevationScanAngles',-60:60);
% save estimator
% load estimator

for fig=1:1
    if fig==1
        [y_spatial_spctrm,y_doa] = estimator(X11_est);
        
    elseif fig==2
        [y_spatial_spctrm,y_doa] = estimator(X22_est);
        
    else
        [y_spatial_spctrm,y_doa] = estimator(X33_est);
    end
    figure(11)
    surf(estimator.AzimuthScanAngles,estimator.ElevationScanAngles,y_spatial_spctrm);
    hold on
    xlabel('Azimuth Angles (degrees)');
    ylabel('Elevation Angles (degrees)');
    zlabel('Magnitude Spectrum');
    title(' Triple DOA Estimation by Via SVM')
    
end




==> Figures/final Machine Learning base DOA Estimator/triple_DOA_Estimate_MACHINE_LEARNING_neuralNet_HYANT.m <==
% this program estimates DOA by the aid of  Multilayer preceptron DNN and RBF
% for any question you can mail to skomeylian81@gmail.com
% Date : September 29, 2020

clc;
clear all;
close all;

fs = 8000;
t = (0:1/fs:1).';
x1 = cos(2*pi*t*400);
x2 = cos(2*pi*t*200);
x3 = cos(2*pi*t*50);
% x4 = cos(2*pi*t*600);
% x5 = cos(2*pi*t*700);
% x6 = cos(2*pi*t*800);
% 
hyant=1
array=HYANT(hyant);

fc = 10e9;
x = collectPlaneWave(array,[x1 x2 x3],[-25 0 45;45 10 -45],fc);
% save x
% load x;

% Add noise.
noise =3.5*(randn(size(x))+1i*randn(size(x)));
x_receive=x+noise;


% Create the MVDR DOA estimator and estimate the DOAs for trianing.
% estimator = phased.MVDREstimator2D('SensorArray',array,...
%     'OperatingFrequency',fc,...
%     'DOAOutputPort',true,'NumSignals',1,...
%     'AzimuthScanAngles',-60:60,...
%     'ElevationScanAngles',-60:60);
% [x_spatial_spctrm,doa_train] = estimator(x);

% 
% % Create the MVDR DOA estimator and estimate the DOAs for comparison.
estimator = phased.MVDREstimator2D('SensorArray',array,...
    'OperatingFrequency',fc,...
    'DOAOutputPort',true,'NumSignals',3,...
    'AzimuthScanAngles',-60:60,...
    'ElevationScanAngles',-60:60);
% save estimator
% load estimator
[y_spatial_spctrm,y_doa] = estimator(x_receive);
save y_spatial_spctrm
% load y_spatial_spctrm
% training_data =y_spatial_spctrm
% save training_data
%   % Plot the spatial spectrum
  figure(11)
  surf(estimator.AzimuthScanAngles,estimator.ElevationScanAngles,y_spatial_spctrm);
  xlabel('Azimuth Angles (degrees)'); 
  ylabel('Elevation Angles (degrees)');
  zlabel('Magnitude Spectrum');



%% ===================================================================================
   
load training_data
% RBF_DNN  = newrb( y_spatial_spctrm,training_data,goal,spread,MN,DF);
MLP_DNN =feedforwardnet([5 5 5 5 5]);
[net,tr,Y,Error_matrx] = train(MLP_DNN,y_spatial_spctrm,training_data);
abs(Error_matrx)

    %% Test and MLP Network implenmation ======================================================================
    
    MLP_output = Y;
    MLP_outputt=MLP_output';

%     view(MLP_DNN)

  % Plot the spatial spectrum
  figure(21)
  surf(estimator.AzimuthScanAngles,estimator.ElevationScanAngles,MLP_outputt');
  xlabel('Azimuth Angles (degrees)'); 
  ylabel('Elevation Angles (degrees)');
  zlabel('Magnitude Spectrum');
%   title(' triple DOA Estimation by Via MLP')
    title(' Triple DOA Estimation by Via RBF')


  
